Maintaining Human Verification Capacity under Automation

Human verification depends on expertise that must be maintained before it is needed. This paper links reliance on automated checks, investment in human checking ability, and performance during an interruption. Better checking lowers the error reduction gained from an extra unit of human skill while the checker works. It can therefore reduce the incentive to preserve independent expertise, even when it lowers the best achievable expected cost of maintenance and errors. In an illustration, a more informative checker raises detection while it works from \hoPowWorkA{} to \hoPowWorkC{} percent, but the organization then keeps no routine practice and detects \hoPowOnsetC{} percent of errors when the checker first fails, against \hoPowOnsetA{} percent with a less informative checker. A detection requirement therefore concerns both current capability and its survival until new training becomes effective. Evidence from colonoscopy and aviation documents weaker unaided performance under routine automation, without isolating the mechanism. The framework connects a detection target to an explicit reserve of expertise and a training pipeline. Standard detection tests estimate each quantity and reveal automation bias and silent checker failures. The framework distinguishes the requirement from minimizing expected loss and proposes a longitudinal test.

==> anc/README.md <==
# Numerical illustration: code and frozen results

These files accompany "Maintaining Human Verification Capacity under Automation" by Li Gan and Eric Gan (2026). All parameter values are illustrative and none is calibrated to data. The conference counts in Appendix C are observed public counts and do not come from these files.

## Files

- `safety_dynamic_numerics.py`: solver for the infinite-horizon decision problem behind Table 1 and Sections 5 and 6. It interpolates convex value functions linearly, solves each convex action problem by monotone derivative bisection, and saves its checks and parameter values in `safety_dynamic_results.json`.
- `safety_dynamic_results.json`: the solver's output (reference copy).
- `make_average_misses.py`: long-run miss rates for Section 6 and Appendix B.3. It re-solves the three full-harm cases of Table 1, checks them against the reference output above, and simulates their policies on the same histories of checker states (seed 1; 4,000 histories of 6,000 periods from zero capability; the first 1,000 periods discarded).
- `safety_average_misses.json`: its output (reference copy).
- `safety_procurement_results.json`: reference output of the procurement model in the companion paper (Gan 2026b in the reference list), which supplies the floor costs in Section 6. The solver for that model belongs to the companion paper and is not included.
- `make_numbers.py`: reads the three JSON files and writes `numbers_oversight.tex`, the file of 185 macros that holds every model number quoted in the paper. The copy in the source archive is this output without its first line, a comment.

## Requirements

Python 3 with NumPy, SciPy, and Matplotlib (3.7 or later). Tested with Python 3.13, NumPy 2.4, SciPy 1.17, and Matplotlib 3.11.

## Reproduce

From this directory:

```text
python safety_dynamic_numerics.py --output-dir numerical_outputs
python make_average_misses.py
python make_numbers.py
```

The first command writes `safety_dynamic_results.json` to `numerical_outputs/`; the second rewrites `safety_average_misses.json` in this directory; the third rewrites `numbers_oversight.tex` in this directory.

Checked on Windows with the tested versions when this archive was built: the first two outputs match the reference copies byte for byte, and the third matches the copy of `numbers_oversight.tex` in the source archive apart from its header comment. Line endings follow the operating system, so on other systems compare the parsed JSON rather than the bytes.


==> anc/make_average_misses.py <==
"""Long-run miss rates for Section 6: the three full-harm organizations of Table 1, simulated under their own policies.

Solves the persistent-case Bellman problem for G_w = 9, 25, 64 as safety_dynamic_numerics.py does (full harm,
2,401 points continued on 4,801) and checks each solution against the frozen solver output safety_dynamic_results.json.
It then simulates the three policies in lockstep on the same histories of checker states (fixed seed), all starting
from no task-specific capability, and records the share of errors missed in all periods, working periods, disrupted
periods, and first disrupted periods, after a burn-in. Errors arrive at the same rate in every period, so the average
of m_s(K) over periods is the share of errors missed. Along every history it also checks that capability is strictly
lower with a better checker at every later date (Section 5.1). Writes the frozen output safety_average_misses.json,
which make_numbers.py reads. Run from this folder:  python make_average_misses.py
"""
import json
from dataclasses import asdict, replace
from pathlib import Path

import numpy as np
from scipy.optimize import brentq

from safety_dynamic_numerics import Parameters, failure, forced_path, policy_at, solve, transition

HERE = Path(__file__).resolve().parent
SEED, HISTORIES, PERIODS, BURN, START = 1, 4000, 6000, 1000, 0.0
CHECKERS = (9.0, 25.0, 64.0)
KEYS = ('all', 'work', 'dis', 'onset')

frozen = json.loads((HERE / 'safety_dynamic_results.json').read_text(encoding='utf-8'))
p0 = Parameters()
assert frozen['parameters'] == asdict(p0), 'solver parameters changed'
P = transition(p0, p0.eta_persistent)

models = {}
for G in CHECKERS:
    p = replace(p0, G_good=G)
    sol = solve(p, p0.eta_persistent, 1.0, ngrid=4801, initial=solve(p, p0.eta_persistent, 1.0, ngrid=2401))
    # The re-solved policy must reproduce the frozen Table 1 path for this checker.
    path, ref = forced_path(p, sol), frozen['benchmark_comparison_paths'][str(G)]['social']
    assert np.max(np.abs(path['K'] - np.array(ref['K']))) < 1e-9
    assert np.max(np.abs(path['power'] - np.array(ref['power']))) < 1e-9
    K_dis = brentq(lambda x: float(policy_at(p, sol, x, 1)[0]) - p.delta * x, 0.0, sol['grid'][-1])
    models[G] = {'p': p, 'sol': sol, 'K_work': path['K'][0], 'K_dis': K_dis, 'onset_miss': 1 - ref['power'][20]}
    print(f'SOLVED G_w={G:g}', flush=True)

rng = np.random.default_rng(SEED)
s = (rng.random(HISTORIES) < p0.pi_bad).astype(int)
prev = np.zeros(HISTORIES, dtype=int)
K = {G: np.full(HISTORIES, START) for G in CHECKERS}
sums = {G: {k: np.zeros(HISTORIES) for k in KEYS} for G in CHECKERS}
counts = {k: np.zeros(HISTORIES) for k in KEYS}
K_lo, K_hi = {G: np.inf for G in CHECKERS}, {G: -np.inf for G in CHECKERS}
gap = np.inf
for t in range(PERIODS):
    if t >= BURN:
        masks = {'all': np.ones(HISTORIES, bool), 'work': s == 0, 'dis': s == 1, 'onset': (s == 1) & (prev == 0)}
        for k in KEYS:
            counts[k] += masks[k]
    for G in CHECKERS:
        m = models[G]
        if t >= BURN:
            miss = failure(m['p'], K[G])[s, np.arange(HISTORIES)]
            for k in KEYS:
                sums[G][k] += np.where(masks[k], miss, 0.0)
            K_lo[G], K_hi[G] = min(K_lo[G], K[G].min()), max(K_hi[G], K[G].max())
        u = np.empty(HISTORIES)
        for state in (0, 1):
            idx = s == state
            if idx.any():
                u[idx] = policy_at(m['p'], m['sol'], K[G][idx], state)
        K[G] = m['p'].q * K[G] + u
    # Same states, same starting stock: the better checker holds strictly less capability at every later date.
    gap = min(gap, float(np.min(K[9.0] - K[25.0])), float(np.min(K[25.0] - K[64.0])))
    prev = s
    s = (rng.random(HISTORIES) < P[s, 1]).astype(int)
assert gap > 0, gap

out = {'parameters': asdict(p0), 'seed': SEED, 'histories': HISTORIES, 'periods': PERIODS, 'burn_in': BURN,
       'common_start': START, 'smallest_capability_gap_between_adjacent_checkers': gap, 'cases': {}}
for G in CHECKERS:
    m = models[G]
    case = {'share_disrupted': float(counts['dis'].sum() / counts['all'].sum()),
            'long_working_spell_K': float(m['K_work']), 'long_interruption_K': float(m['K_dis']),
            'simulated_K_range': [float(K_lo[G]), float(K_hi[G])]}
    for k in KEYS:
        rate = sums[G][k].sum() / counts[k].sum()
        # Monte Carlo standard error from the independent histories (ratio estimator, delta method).
        resid = sums[G][k] - rate * counts[k]
        case[f'miss_{k}'] = float(rate)
        case[f'se_{k}'] = float(np.sqrt(np.sum(resid ** 2)) / counts[k].sum())
    # After the burn-in, capability stays between the long-working-spell limit and the level a long interruption
    # sustains, so the first disrupted period misses no more than Table 1's onset (which starts from that limit).
    assert m['K_work'] - 1e-9 <= K_lo[G] and K_hi[G] <= m['K_dis'] + 1e-9, (G, K_lo[G], K_hi[G])
    assert case['miss_onset'] <= m['onset_miss'] + 1e-12
    assert abs(case['share_disrupted'] - p0.pi_bad) < 0.005
    out['cases'][f'{G:g}'] = case
    print(f"G_w={G:>4.0f}: all {100 * case['miss_all']:5.2f} | working {100 * case['miss_work']:5.2f} | "
          f"disrupted {100 * case['miss_dis']:5.2f} | first disrupted {100 * case['miss_onset']:5.2f} "
          f"(largest SE {100 * max(case[k] for k in case if k.startswith('se_')):.3f} points; "
          f"share disrupted {case['share_disrupted']:.4f}; K in [{K_lo[G]:.3f}, {K_hi[G]:.3f}])", flush=True)
print(f'smallest capability gap between adjacent checkers over all dates and histories: {gap:.4f}')

(HERE / 'safety_average_misses.json').write_text(json.dumps(out, indent=2) + '\n', encoding='utf-8', newline='\n')
print('WROTE safety_average_misses.json')


==> anc/make_numbers.py <==
"""Number macros for the oversight paper, its Chinese version, and both decks.

Reads the frozen solver output safety_dynamic_results.json (produced by safety_dynamic_numerics.py), the long-run miss
rates safety_average_misses.json (produced by make_average_misses.py), and the floor costs
safety_procurement_results.json (from the economics paper's procurement solver), and writes numbers_oversight.tex.
Every model number quoted in the four documents comes from here; the reserve example and the false-alarm arithmetic
are computed below from their stated inputs. Run from this folder:  python make_numbers.py
"""
import json
from pathlib import Path

from scipy.stats import norm

HERE = Path(__file__).resolve().parent
results = json.loads((HERE / 'safety_dynamic_results.json').read_text(encoding='utf-8'))
p = results['parameters']
macros = {}


def put(name, value):
    assert name.isalpha() and name not in macros, name
    macros[name] = value


# Parameters of the numerical illustration.
put('hoBeta', f"{p['beta']:.2f}")
put('hoDelta', f"{p['delta']:.2f}")
put('hoQ', f"{1 - p['delta']:.2f}")
put('hoBcost', f"{p['B']:g}")
put('hoLambda', f"{p['lam']:g}")
put('hoKappa', f"{p['kappa']:.2f}")
put('hoCcost', f"{p['c']:g}")
put('hoIzero', f"{p['I0']:g}")
put('hoNsteps', f"{p['N']:g}")
put('hoBzero', f"{p['b']:g}")
put('hoAlpha', f"{p['size']:.2f}")
put('hoA', f"{norm.ppf(1 - p['size']):.4f}")
put('hoRloss', f"{p['R']:g}")
put('hoChiPrivate', f"{p['chi_private']:g}")
put('hoChiPrivatePct', f"{100 * p['chi_private']:.0f}")
pid, gamma = p['pi_bad'], p['eta_persistent']
put('hoPid', f"{pid:.2f}")
put('hoPidPct', f"{100 * pid:.0f}")
put('hoPiw', f"{1 - pid:.2f}")
put('hoGamma', f"{gamma:.2f}")
put('hoPwd', f"{(1 - gamma) * pid:.2f}")
put('hoPdw', f"{(1 - gamma) * (1 - pid):.2f}")
put('hoPww', f"{1 - (1 - gamma) * pid:.2f}")
put('hoPdd', f"{1 - (1 - gamma) * (1 - pid):.2f}")
P = results['solutions']['persistent_social']['P']
assert abs(P[0][1] - (1 - gamma) * pid) < 1e-12 and abs(P[1][0] - (1 - gamma) * (1 - pid)) < 1e-12
grid = results['solutions']['persistent_social']['grid']
put('hoKmax', f"{grid[-1]:g}")
put('hoGridFine', f"{len(grid):,}")
put('hoGridCoarse', f"{(len(grid) + 1) // 2:,}")

# Table 2: working-spell limit, practice retained, and detection along a forced 30-period interruption.
paths = results['benchmark_comparison_paths']
summary = results['benchmark_comparison_summary']
onset = 20
for tag, G in (('A', '9.0'), ('B', '25.0'), ('C', '64.0')):
    path = paths[G]['social']
    state = path['state']
    end = max(t for t, s in enumerate(state) if s == 1)
    assert state[onset] == 1 and state[onset - 1] == 0 and end - onset + 1 == 30
    power = path['power']
    put(f'hoG{tag}', f"{float(G):g}")
    put(f'hoK{tag}', f"{path['K'][onset]:.2f}")
    put(f'hoPrac{tag}', f"{path['r'][0]:.2f}")
    put(f'hoPracPct{tag}', f"{100 * path['r'][0]:.0f}")
    put(f'hoPowOnset{tag}', f"{100 * power[onset]:.1f}")
    put(f'hoPowOne{tag}', f"{100 * power[onset + 1]:.1f}")
    put(f'hoPowFive{tag}', f"{100 * power[onset + 5]:.1f}")
    put(f'hoPowTen{tag}', f"{100 * power[onset + 10]:.1f}")
    put(f'hoPowEnd{tag}', f"{100 * power[end]:.1f}")
    put(f'hoIdisr{tag}', f"{p['I0'] + p['N'] * path['K'][onset]:.1f}")
    assert abs(summary[G]['social']['good_run_K'] - path['K'][onset]) < 1e-12
    assert abs(summary[G]['social']['outage_onset_power'] - power[onset]) < 1e-12
put('hoOutageLength', '30')
# Least-cost formation: training until its marginal cost reaches practice's unit cost B/lambda, then practice, then training.
z0 = (p['B'] / p['lam'] - p['kappa']) / p['c']
assert abs(z0 - results['z0']) < 1e-12
put('hoZzero', f"{z0:.2f}")
put('hoBoverLambda', f"{p['B'] / p['lam']:g}")
for tag, G in (('A', '9.0'), ('B', '25.0'), ('C', '64.0')):
    put(f'hoTrain{tag}', f"{paths[G]['social']['z'][0]:.2f}")
# Appendix B.1: each working-spell limit sits on one piece of the least-cost formation function, and u / delta = K.
for G, piece in (('9.0', 3), ('25.0', 2), ('64.0', 1)):
    path = paths[G]['social']
    r0, z_0, K0_ = path['r'][0], path['z'][0], path['K'][onset]
    u0 = p['lam'] * r0 + z_0
    assert abs(u0 / p['delta'] - K0_) < 1e-6, (G, u0 / p['delta'], K0_)
    if piece == 1:
        assert r0 < 1e-9 and z_0 < z0
    elif piece == 2:
        assert 1e-9 < r0 < 1 - 1e-9 and abs(z_0 - z0) < 1e-6
    else:
        assert r0 > 1 - 1e-9 and z_0 > z0
# Appendix B.3: the solver's stopping rule, read from its default, and the recorded residuals that it bounds.
import ast
solve_def = next(node for node in ast.walk(ast.parse((HERE / 'safety_dynamic_numerics.py').read_text(encoding='utf-8')))
                 if isinstance(node, ast.FunctionDef) and node.name == 'solve')
defaults = dict(zip([a.arg for a in solve_def.args.args][-len(solve_def.args.defaults):], solve_def.args.defaults))
tol = ast.literal_eval(defaults['tol'])
mantissa, exponent = f"{tol:.0e}".split('e')
put('hoTol', f"{mantissa}\\times10^{{{int(exponent)}}}")
residuals = [v['bellman_residual'] for v in results['verification'].values() if 'bellman_residual' in v]
assert residuals and max(residuals) < tol, max(residuals)
pa, pc = paths['9.0']['social']['power'], paths['64.0']['social']['power']
put('hoGapOnset', f"{100 * (pa[onset] - pc[onset]):.0f}")
put('hoGapTen', f"{100 * (pa[onset + 10] - pc[onset + 10]):.0f}")
# Partial internalization at the baseline working precision.
private = paths['25.0']['private']
put('hoKPrivB', f"{private['K'][onset]:.2f}")
put('hoPowOnsetPrivB', f"{100 * private['power'][onset]:.0f}")
put('hoPowOnsetBround', f"{100 * paths['25.0']['social']['power'][onset]:.0f}")
# Orderings verified by the solver (pointwise over the grid).
checks = results['benchmark_comparison_checks']
assert all(c['max_action_ordering_violation'] == 0 and c['max_value_ordering_violation'] == 0
           and c['max_capital_path_ordering_violation'] == 0 for c in checks)

# Persistence: marginal benefit of the first unit of capability and the internalization threshold.
th = results['exact_zero_investment_threshold']
iid, pers = th['0.0'], th[str(gamma)]
assert abs(iid['marginal_benefit_good_bad_at_chi1'][0] - iid['marginal_benefit_good_bad_at_chi1'][1]) < 1e-12
put('hoMBiid', f"{iid['marginal_benefit_good_bad_at_chi1'][0]:.2f}")
put('hoMBwork', f"{pers['marginal_benefit_good_bad_at_chi1'][0]:.2f}")
put('hoMBdisr', f"{pers['marginal_benefit_good_bad_at_chi1'][1]:.2f}")
put('hoChiCritIid', f"{iid['critical_chi_for_any_investment']:.3f}")
put('hoChiCritPers', f"{pers['critical_chi_for_any_investment']:.3f}")

# Substitution condition: a < 2, and the complement range under a stricter false-alarm rate.
put('hoAlphaCrit', f"{1 - norm.cdf(2):.4f}")
for tag, alpha in (('Strict', 0.01), ('Stricter', 0.001)):
    a = norm.ppf(1 - alpha)
    root = (a * a - 4) ** 0.5
    x_lo, x_hi = (a - root) / 2, (a + root) / 2
    put(f'hoAlpha{tag}', f"{alpha:g}")
    put(f'hoA{tag}', f"{a:.3f}")
    put(f'hoCompXlo{tag}', f"{x_lo:.3f}")
    put(f'hoCompXhi{tag}', f"{x_hi:.3f}")
    put(f'hoCompIlo{tag}', f"{max(p['I0'], (x_lo / p['b']) ** 2):.2f}")
    put(f'hoCompIhi{tag}', f"{(x_hi / p['b']) ** 2:.2f}")
    # Detection over the complement range (total precision cannot fall below I0); the upper end is Phi(-x_lo) < 1/2.
    put(f'hoCompPlo{tag}', f"{100 * norm.cdf(max(x_lo, p['b'] * p['I0'] ** 0.5) - a):.1f}")
    put(f'hoCompPhi{tag}', f"{100 * norm.cdf(x_hi - a):.1f}")
    assert abs(norm.cdf(x_hi - a) - norm.cdf(-x_lo)) < 1e-12 and norm.cdf(x_hi - a) < 0.5
    if tag == 'Strict':
        # Working state with the least informative checker: complements only below this capability.
        put('hoCompKhiA', f"{((x_hi / p['b']) ** 2 - p['I0'] - 9.0) / p['N']:.2f}")
        assert ((x_hi / p['b']) ** 2 - p['I0'] - 25.0) < 0
        # Propositions B.1 and B.3 need only the working state above the band. It holds for any false-alarm rate when
        # the working checker with only the baseline evidence detects at least half of the errors (x >= a > x_hi).
        x_base = p['b'] * (p['I0'] + 25.0) ** 0.5
        assert x_base >= a > x_hi
        put('hoDetBaseStrictB', f"{100 * norm.cdf(x_base - a):.1f}")

# Reserve example (Figure 1): survival 0.9 per period, first new formation after four periods, requirement 1.
q, L = 0.9, 4
put('hoResQ', f"{q:.1f}")
put('hoResSurvivePct', f"{100 * q:.0f}")
put('hoResLossPct', f"{100 * (1 - q):.0f}")
put('hoResL', f"{L}")
put('hoResLwordEn', 'four')
put('hoResLwordZh', '四')
put('hoResReq', f"{1 / q ** (L - 1):.3f}")
for tag, j in (('One', 1), ('Two', 2), ('Three', 3)):
    put(f'hoResLow{tag}', f"{q ** j:.3f}".rstrip('0') if j < 3 else f"{q ** j:.3f}")
    put(f'hoResHigh{tag}', f"{q ** j / q ** (L - 1):.2f}")
assert macros['hoResLowOne'] == '0.9' and macros['hoResLowTwo'] == '0.81'
macros['hoResLowOne'] = '0.90'


def reserve_requirement(q, L, target, inflows):
    """Proposition A.2: max over dates of q^-j [target - committed inflows arrived by date j]_+."""
    best = 0.0
    for j in range(L):
        arrived = sum(q ** (j - 1 - l) * inflows[l] for l in range(j))
        best = max(best, max(0.0, target - arrived) / q ** j)
    return best


assert abs(reserve_requirement(q, L, 1.0, [0.0] * (L - 1)) - 1 / q ** (L - 1)) < 1e-12
full, half = (1 - q) * 1.0, (1 - q) * 0.5
put('hoResInflowFull', f"{full:.2f}")
put('hoResInflowHalf', f"{half:.2f}")
put('hoResReqFull', f"{reserve_requirement(q, L, 1.0, [full] * (L - 1)):.3f}")
put('hoResReqHalf', f"{reserve_requirement(q, L, 1.0, [half] * (L - 1)):.3f}")

# Signal-detection reading (Section 7): d' = b0 sqrt(I) = z(hit) - z(false alarm); squared d' adds across sources.
b0, a_std = p['b'], norm.ppf(1 - p['size'])
K_mid = paths['25.0']['social']['K'][onset]
I_without = p['I0'] + p['N'] * K_mid
I_with = I_without + 25.0
d_without, d_with = b0 * I_without ** 0.5, b0 * I_with ** 0.5
hit_without, hit_with = norm.cdf(d_without - a_std), norm.cdf(d_with - a_std)
assert abs(norm.ppf(hit_without) + norm.ppf(1 - p['size']) - d_without) < 1e-9
assert abs(100 * hit_without - float(macros['hoPowOnsetB'])) < 0.05
put('hoDpWithout', f"{d_without:.3f}")
put('hoDpWith', f"{d_with:.3f}")
put('hoHitWithout', f"{100 * hit_without:.1f}")
put('hoHitWith', f"{100 * hit_with:.1f}")
put('hoDpCheckerSq', f"{d_with ** 2 - d_without ** 2:.2f}")
put('hoDpHumanSq', f"{d_without ** 2:.2f}")
put('hoDpWithSq', f"{d_with ** 2:.2f}")
put('hoZhitWith', f"{d_with - a_std:.3f}")
assert abs(norm.ppf(hit_with) - (d_with - a_std)) < 1e-9
floor_power, false_alarm = 0.90, p['size']
d_star = norm.ppf(1 - false_alarm) + norm.ppf(floor_power)
K_star = ((d_star / b0) ** 2 - p['I0'] - p['G_bad']) / p['N']
put('hoFloorExPct', f"{100 * floor_power:.0f}")
put('hoFAExPct', f"{100 * false_alarm:.0f}")
put('hoZfa', f"{norm.ppf(1 - false_alarm):.3f}")
put('hoZfloor', f"{norm.ppf(floor_power):.3f}")
put('hoDpStar', f"{d_star:.3f}")
put('hoKdStarEx', f"{K_star:.2f}")
put('hoKdRatio', f"{K_star / K_mid:.1f}")

# Capability in units of d'^2: detection depends on b0^2 I0, b0^2 N K, and b0^2 G only, and b0^2 N = 1 here.
b0sq = b0 ** 2
assert abs(b0sq * p['N'] - 1) < 1e-12
put('hoDpBaseSq', f"{b0sq * p['I0']:.2f}")
assert abs(K_star - (d_star ** 2 - b0sq * p['I0'] - b0sq * p['G_bad'])) < 1e-12
assert abs((d_without ** 2 - b0sq * p['I0']) - K_mid) < 1e-12
# Table 1: detection while the checker works, the checkers' own d'^2 and d', and the unaided d' of each organization.
for tag, G in (('A', '9.0'), ('B', '25.0'), ('C', '64.0')):
    K_row = paths[G]['social']['K'][onset]
    put(f'hoPowWork{tag}', f"{100 * norm.cdf(b0 * (p['I0'] + p['N'] * K_row + float(G)) ** 0.5 - a_std):.1f}")
    put(f'hoDpCheckSq{tag}', f"{b0sq * float(G):g}")
    put(f'hoDpCheck{tag}', f"{b0 * float(G) ** 0.5:.1f}")
    put(f'hoDpUnaided{tag}', f"{b0 * (p['I0'] + p['N'] * K_row) ** 0.5:.2f}")
assert macros['hoPowWorkB'] == macros['hoHitWith'] and macros['hoDpCheckSqB'] == macros['hoDpCheckerSq']
# Section 5.1 in misses: the most informative organization while the checker works and at onset, and people without
# task-specific training (K = 0) when the checker is down.
K_most_row = paths['64.0']['social']['K'][onset]
miss = lambda K, G: 100 * norm.cdf(a_std - b0 * (p['I0'] + p['N'] * K + G) ** 0.5)
put('hoMissWorkC', f"{miss(K_most_row, 64.0):.1f}")
put('hoMissOnsetC', f"{miss(K_most_row, p['G_bad']):.1f}")
put('hoMissUntrained', f"{miss(0.0, p['G_bad']):.1f}")
assert abs(float(macros['hoMissOnsetC']) + float(macros['hoPowOnsetC']) - 100) < 0.051
assert abs(float(macros['hoMissWorkC']) + float(macros['hoPowWorkC']) - 100) < 0.051

# Section 6 and Appendix B.3: long-run miss rates of the three full-harm organizations, each simulated under its own
# policy on the same histories of checker states (frozen output of make_average_misses.py).
sim = json.loads((HERE / 'safety_average_misses.json').read_text(encoding='utf-8'))
assert sim['parameters'] == p, 'simulation uses different parameters'
put('hoSimHistories', f"{sim['histories']:,}")
put('hoSimPeriods', f"{sim['periods']:,}")
put('hoSimBurn', f"{sim['burn_in']:,}")
for tag, G in (('A', '9'), ('B', '25'), ('C', '64')):
    c = sim['cases'][G]
    assert max(c[k] for k in c if k.startswith('se_')) < 0.0005   # Monte Carlo error below half the last digit shown
    put(f'hoAvgMiss{tag}', f"{100 * c['miss_all']:.1f}")
    put(f'hoAvgMissDisr{tag}', f"{100 * c['miss_dis']:.1f}")
put('hoAvgMissOnsetC', f"{100 * sim['cases']['64']['miss_onset']:.1f}")
assert float(macros['hoAvgMissC']) < float(macros['hoAvgMissA'])            # fewer misses on average
assert float(macros['hoAvgMissDisrC']) > float(macros['hoAvgMissDisrA'])    # more misses during interruptions
assert float(macros['hoAvgMissOnsetC']) <= float(macros['hoMissOnsetC'])    # Table 1's onset is the worst case


# Precision of a detection test at the intermediate organization's unaided operating point (Section 7): the
# delta-method standard error of d' (Gourevitch and Galanter 1967).
def se_dprime(hit, fa, n_err, n_clean):
    return (hit * (1 - hit) / (n_err * norm.pdf(norm.ppf(hit)) ** 2)
            + fa * (1 - fa) / (n_clean * norm.pdf(norm.ppf(fa)) ** 2)) ** 0.5


n_err, n_clean, n_clean_more = 100, 100, 400
se_base = se_dprime(hit_without, false_alarm, n_err, n_clean)
se_more = se_dprime(hit_without, false_alarm, n_err, n_clean_more)
put('hoNerr', f"{n_err}")
put('hoNclean', f"{n_clean}")
put('hoNcleanMore', f"{n_clean_more}")
put('hoSeDp', f"{se_base:.2f}")
put('hoSeDpSq', f"{2 * d_without * se_base:.1f}")
put('hoSeDpMore', f"{se_more:.2f}")
put('hoDpStarSq', f"{d_star ** 2:.2f}")
put('hoLossOnePeriod', f"{p['delta'] * K_mid:.2f}")
assert 2 * d_without * se_base > 2 * p['delta'] * K_mid   # one period's loss is well inside one test's noise

# The false-alarm operating point during an interruption (Sections 6-7): capability held at its onset value.
K_most = paths['64.0']['social']['K'][onset]
d_most = b0 * (p['I0'] + p['N'] * K_most) ** 0.5
assert abs(100 * norm.cdf(d_most - a_std) - float(macros['hoPowOnsetC'])) < 0.05
for tag, fa in (('Mid', 0.10), ('High', 0.20)):
    z_fa = norm.ppf(1 - fa)
    K_fa = (((z_fa + norm.ppf(floor_power)) / b0) ** 2 - p['I0'] - p['G_bad']) / p['N']
    put(f'hoOpFA{tag}', f"{100 * fa:.0f}")
    put(f'hoOpHitB{tag}', f"{100 * norm.cdf(d_without - z_fa):.1f}")
    put(f'hoOpHitC{tag}', f"{100 * norm.cdf(d_most - z_fa):.1f}")
    put(f'hoOpKd{tag}', f"{K_fa:.2f}")
    put(f'hoOpKdRatio{tag}', f"{K_fa / K_mid:.1f}")

# A per-attempt target of the kind an AI control evaluation implies (Section 9): 99 percent detection while the
# checker is disrupted, at the example false-alarm rate and at the high operating point.
strict_power = 0.99
K_strict = (((norm.ppf(1 - false_alarm) + norm.ppf(strict_power)) / b0) ** 2 - p['I0'] - p['G_bad']) / p['N']
K_strict_high = (((norm.ppf(1 - 0.20) + norm.ppf(strict_power)) / b0) ** 2 - p['I0'] - p['G_bad']) / p['N']
assert K_strict > K_star > K_mid and macros['hoOpFAHigh'] == '20'
put('hoStrictPct', f"{100 * strict_power:.0f}")
put('hoKdStrict', f"{K_strict:.1f}")
put('hoKdStrictHigh', f"{K_strict_high:.1f}")
put('hoKdStrictRatio', f"{K_strict / K_mid:.1f}")

# Price of a detection floor (Section 6), from the economics paper's procurement solver (frozen output copied here).
proc = json.loads((HERE / 'safety_procurement_results.json').read_text(encoding='utf-8'))
assert proc['parameters'] == {k: v for k, v in p.items()}, 'procurement run uses different parameters'
floor, K0 = proc['detection_floor'], proc['main_initial_capital']
put('hoFloorTargetPct', f"{100 * floor['target_power']:.0f}")
put('hoFloorKreq', f"{floor['K_required']:.2f}")
put('hoFloorKzero', f"{K0:g}")


def case(G, who, constrained):
    key = f"eta{p['eta_persistent']:g}_G{G}_{who}_{'floor' if constrained else 'free'}"
    return proc['cases'][key]['initial_costs'][f'{K0:g}']


for tag, G in (('A', 9), ('B', 25), ('C', 64)):
    plan, plan_floor = case(G, 'planner', False), case(G, 'planner', True)
    buy, buy_floor = case(G, 'private', False), case(G, 'private', True)
    prem_plan = plan_floor['optimized_objective'] - plan['optimized_objective']
    prem_buy = buy_floor['optimized_objective'] - buy['optimized_objective']
    prem_plan = 0.0 if abs(prem_plan) < 0.0005 else prem_plan   # same display rule as the economics paper's table
    prem_buy = 0.0 if abs(prem_buy) < 0.0005 else prem_buy
    put(f'hoPlanCost{tag}', f"{plan['social_cost']:.3f}")
    put(f'hoFloorPremPlan{tag}', f"{prem_plan:.3f}")
    put(f'hoFloorPremBuy{tag}', f"{prem_buy:.3f}")
    if tag == 'C':
        put('hoFloorSharePctC', f"{100 * prem_plan / plan['social_cost']:.0f}")
assert (macros['hoPlanCostA'], macros['hoPlanCostB'], macros['hoPlanCostC']) == ('1.835', '1.203', '0.701')
assert (macros['hoFloorPremPlanA'], macros['hoFloorPremPlanB'], macros['hoFloorPremPlanC']) == ('0.000', '0.000', '0.106')

lines = ['% Generated by make_numbers.py from safety_dynamic_results.json, safety_average_misses.json, and '
         'safety_procurement_results.json. Do not edit by hand.']
lines += [f'\\newcommand{{\\{k}}}{{{v}}}' for k, v in macros.items()]
(HERE / 'numbers_oversight.tex').write_text('\n'.join(lines) + '\n', encoding='utf-8', newline='\n')
print(len(macros), 'macros')
for k in ('hoKA', 'hoKB', 'hoKC', 'hoPracA', 'hoPracB', 'hoPracC', 'hoPowOnsetA', 'hoPowOnsetB', 'hoPowOnsetC',
          'hoPowOneC', 'hoPowFiveC', 'hoPowTenC', 'hoPowEndC', 'hoGapOnset', 'hoGapTen', 'hoKPrivB', 'hoPowOnsetPrivB',
          'hoMBiid', 'hoMBwork', 'hoMBdisr', 'hoChiCritIid', 'hoChiCritPers', 'hoCompIloStrict', 'hoCompIhiStrict',
          'hoCompIhiStricter', 'hoIdisrB', 'hoIdisrC', 'hoResReq', 'hoResLowThree', 'hoResHighOne', 'hoPwd', 'hoPdw'):
    print(k, macros[k])


==> anc/safety_average_misses.json <==
{
  "parameters": {
    "beta": 0.95,
    "delta": 0.15,
    "B": 0.5,
    "lam": 0.5,
    "kappa": 0.15,
    "c": 4.0,
    "I0": 1.0,
    "N": 4.0,
    "b": 0.5,
    "size": 0.05,
    "R": 6.0,
    "G_good": 25.0,
    "G_bad": 0.0,
    "pi_bad": 0.2,
    "chi_private": 0.3,
    "eta_persistent": 0.85
  },
  "seed": 1,
  "histories": 4000,
  "periods": 6000,
  "burn_in": 1000,
  "common_start": 0.0,
  "smallest_capability_gap_between_adjacent_checkers": 0.055437304472434334,
  "cases": {
    "9": {
      "share_disrupted": 0.1997833,
      "long_working_spell_K": 5.1224346979741275,
      "long_interruption_K": 5.6182762730142555,
      "simulated_K_range": [
        5.122434697973603,
        5.618276272745382
      ],
      "miss_all": 0.15032352813987462,
      "se_all": 2.7648467087164506e-05,
      "miss_work": 0.13036758908196422,
      "se_work": 2.5800697524169656e-06,
      "miss_dis": 0.23025551293701121,
      "se_dis": 1.2400091479683973e-05,
      "miss_onset": 0.24779737184186656,
      "se_onset": 7.749088781297546e-06
    },
    "25": {
      "share_disrupted": 0.1997833,
      "long_working_spell_K": 2.4574999999998948,
      "long_interruption_K": 5.410649842235467,
      "simulated_K_range": [
        2.457499999999438,
        5.410649841285316
      ],
      "miss_all": 0.13292274282635108,
      "se_all": 5.822033690658574e-05,
      "miss_work": 0.08484841222480848,
      "se_work": 5.973378634196606e-06,
      "miss_dis": 0.3254807904143184,
      "se_dis": 9.978239868157274e-05,
      "miss_onset": 0.48609341104461967,
      "se_onset": 5.96332238159054e-05
    },
    "64": {
      "share_disrupted": 0.1997833,
      "long_working_spell_K": 0.483279571377137,
      "long_interruption_K": 5.200000000000158,
      "simulated_K_range": [
        0.48327957137743005,
        5.200000000000425
      ],
      "miss_all": 0.08755532581343518,
      "se_all": 0.00010109169111866262,
      "miss_work": 0.0062644936560579895,
      "se_work": 1.2734441712167195e-06,
      "miss_dis": 0.41315952520963234,
      "se_dis": 0.00018731213201321739,
      "miss_onset": 0.7182006532123094,
      "se_onset": 0.00016635793052863004
    }
  }
}


==> anc/safety_dynamic_numerics.py <==
"""Convex dynamic verification-capital illustrations (not calibrated).

Example: python safety_dynamic_numerics.py --output-dir numerical_outputs
Dependencies: numpy, scipy, matplotlib (matplotlib >= 3.7 for outside legends).
The Bellman solver interpolates convex value functions linearly and solves each
convex action problem by monotone derivative bisection. All checks and parameter
values are saved with the figures in safety_dynamic_results.json.
"""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass, replace
import json
from pathlib import Path
import time

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import brentq, minimize_scalar
from scipy.stats import norm


@dataclass(frozen=True)
class Parameters:
    beta: float = 0.95
    delta: float = 0.15
    B: float = 0.5
    lam: float = 0.5
    kappa: float = 0.15
    c: float = 4.0
    I0: float = 1.0
    N: float = 4.0
    b: float = 0.5
    size: float = 0.05
    R: float = 6.0
    G_good: float = 25.0
    G_bad: float = 0.0
    pi_bad: float = 0.2
    chi_private: float = 0.3
    eta_persistent: float = 0.85

    @property
    def q(self):
        return 1.0 - self.delta

    @property
    def z0(self):
        return (self.B / self.lam - self.kappa) / self.c

    @property
    def a(self):
        return norm.ppf(1.0 - self.size)


def transition(p, eta):
    return eta * np.eye(2) + (1.0 - eta) * np.tile([1.0 - p.pi_bad, p.pi_bad], (2, 1))


def failure(p, K):
    information = p.I0 + p.N * np.asarray(K)[None, :] + np.array([p.G_good, p.G_bad])[:, None]
    return norm.cdf(p.a - p.b * np.sqrt(information))


def h_at_zero(p):
    information = p.I0 + np.array([p.G_good, p.G_bad])
    return p.N * p.b * norm.pdf(p.a - p.b * np.sqrt(information)) / (2.0 * np.sqrt(information))


def zero_threshold(p, eta, chi):
    h = h_at_zero(p)
    hbar = np.dot([1.0 - p.pi_bad, p.pi_bad], h)
    return chi * p.R * p.beta * (hbar / (1.0 - p.beta * p.q) + eta * (h - hbar) / (1.0 - p.beta * p.q * eta))


def controls(p, u):
    u = np.asarray(u)
    r = np.clip((u - p.z0) / p.lam, 0.0, 1.0)
    z = u - p.lam * r
    return r, z


def cost(p, u):
    r, z = controls(p, u)
    return p.B * r + p.kappa * z + p.c * z**2 / 2.0


def marginal_cost(p, u):
    return p.kappa + p.c * controls(p, u)[1]


def minimize_actions(p, grid, expected_value, evaluation_K=None):
    """Minimize C(u)+beta E[V(qK+u)] using right-sided derivatives.

    Interpolation is convex when the tabulated value slopes are nondecreasing.
    Bisection also handles solutions at grid knots and the linear part of C.
    """
    K = grid if evaluation_K is None else np.asarray(evaluation_K)
    base = p.q * K
    step = grid[1] - grid[0]
    slopes = np.diff(expected_value) / step

    def objective_derivative(u):
        index = np.clip(np.floor((base + u) / step).astype(int), 0, len(slopes) - 1)
        return marginal_cost(p, u) + p.beta * slopes[index]

    lower = np.zeros_like(K)
    upper = grid[-1] - base
    no_action = objective_derivative(lower) >= 0.0
    for _ in range(43):
        midpoint = (lower + upper) / 2.0
        negative = objective_derivative(midpoint) < 0.0
        lower = np.where(negative, midpoint, lower)
        upper = np.where(negative, upper, midpoint)
    u = np.where(no_action, 0.0, (lower + upper) / 2.0)
    objective = cost(p, u) + p.beta * np.interp(base + u, grid, expected_value)
    return u, objective


def solve(p, eta, chi, ngrid=1201, Kmax=12.0, tol=2e-10, initial=None):
    grid = np.linspace(0.0, Kmax, ngrid)
    P = transition(p, eta)
    current_loss = chi * p.R * failure(p, grid)
    V = np.zeros((2, ngrid)) if initial is None else np.array([np.interp(grid, initial["grid"], row) for row in initial["V"]])
    start = time.perf_counter()
    for iteration in range(1, 2001):
        EV = P @ V
        U, continuation = zip(*(minimize_actions(p, grid, row) for row in EV))
        candidate = current_loss + np.array(continuation)
        difference = float(np.max(np.abs(candidate - V)))
        V = candidate
        if difference < tol:
            break
    else:
        raise RuntimeError("Bellman iteration did not converge")
    EV = P @ V
    U, continuation = zip(*(minimize_actions(p, grid, row) for row in EV))
    U = np.array(U)
    residual = float(np.max(np.abs(current_loss + np.array(continuation) - V)))
    slopes = np.diff(V, axis=1) / (grid[1] - grid[0])
    convexity_error = float(max(0.0, -np.min(np.diff(slopes, axis=1))))
    assert residual < 3e-9, residual
    assert convexity_error < 2e-7, convexity_error
    assert np.max(p.q * grid + U) < Kmax - 0.1, "Increase the capital domain"
    midpoint_grid = (grid[:-1] + grid[1:]) / 2.0
    midpoint_values = (V[:, :-1] + V[:, 1:]) / 2.0
    midpoint_continuation = np.array([minimize_actions(p, grid, row, midpoint_grid)[1] for row in EV])
    midpoint_residual = float(np.max(np.abs(chi * p.R * failure(p, midpoint_grid) + midpoint_continuation - midpoint_values)))
    return {"grid": grid, "V": V, "U": U, "EV": EV, "eta": eta, "chi": chi, "P": P,
            "iterations": iteration, "bellman_residual": residual, "value_error_bound": residual / (1.0 - p.beta),
            "midpoint_bellman_residual": midpoint_residual,
            "convexity_error": convexity_error, "seconds": time.perf_counter() - start}


def policy_at(p, solution, K, state):
    values = np.atleast_1d(K).astype(float)
    return minimize_actions(p, solution["grid"], solution["EV"][state], values)[0]


def forced_path(p, solution, periods=76, outage_start=20, outage_end=50):
    # Start at the policy's fixed point conditional on repeated good observations.
    Ksteady = brentq(lambda x: float(policy_at(p, solution, x, 0)[0]) - p.delta * x, 0.0, solution["grid"][-1])
    state = np.zeros(periods, dtype=int)
    state[outage_start:outage_end] = 1
    K = np.empty(periods)
    U = np.empty(periods)
    K[0] = Ksteady
    for t in range(periods):
        U[t] = policy_at(p, solution, K[t], state[t])[0]
        if t + 1 < periods:
            K[t + 1] = p.q * K[t] + U[t]
    r, z = controls(p, U)
    power = 1.0 - failure(p, K)[state, np.arange(periods)]
    assert np.max(np.abs(K[1:] - (p.q * K[:-1] + U[:-1]))) < 1e-13
    return {"period": np.arange(periods), "state": state, "K": K, "u": U, "r": r, "z": z, "power": power, "initial_good_fixed_point": Ksteady}


def scalar_minimization_checks(p, solution):
    errors = []
    action_errors = []
    for state in range(2):
        for K in np.linspace(0.0, min(8.0, solution["grid"][-1]), 31):
            calculated_u = policy_at(p, solution, K, state)[0]
            objective = lambda u: float(cost(p, u) + p.beta * np.interp(p.q * K + u, solution["grid"], solution["EV"][state]))
            result = minimize_scalar(objective, method="bounded", bounds=(0.0, solution["grid"][-1] - p.q * K), options={"xatol": 1e-12, "maxiter": 500})
            assert result.success
            alternatives = [(objective(0.0), 0.0), (result.fun, result.x)]
            best_value, best_u = min(alternatives)
            errors.append(abs(objective(calculated_u) - best_value))
            action_errors.append(abs(calculated_u - best_u))
    assert max(errors) < 2e-7, max(errors)
    return {"max_objective_difference_vs_scipy": float(max(errors)), "max_action_difference_vs_scipy": float(max(action_errors)), "number_of_checks": len(errors)}


def exact_threshold_checks(p):
    records = {}
    for eta in (0.0, p.eta_persistent):
        mb = zero_threshold(p, eta, 1.0)
        P = transition(p, eta)
        direct_matrix = p.R * p.beta * P @ np.linalg.solve(np.eye(2) - p.beta * p.q * P, h_at_zero(p))
        np.testing.assert_allclose(mb, direct_matrix, atol=1e-12, rtol=0.0)
        # Finite-difference the discounted loss under permanent no investment.
        discounted_derivatives = []
        eps = 1e-5
        loss0 = failure(p, np.array([0.0]))[:, 0]
        for initial_state in range(2):
            state_prob = P[initial_state].copy()
            total = 0.0
            for t in range(700):
                loss_eps = failure(p, np.array([p.q**t * eps]))[:, 0]
                total += p.beta**(t + 1) * p.R * np.dot(state_prob, (loss0 - loss_eps) / eps)
                state_prob = state_prob @ P
            discounted_derivatives.append(total)
        np.testing.assert_allclose(mb, discounted_derivatives, atol=2e-5, rtol=0.0)
        records[str(eta)] = {"marginal_benefit_good_bad_at_chi1": mb.tolist(), "critical_chi_for_any_investment": float(p.kappa / mb[1]), "finite_difference_error": float(np.max(np.abs(mb - discounted_derivatives)))}

    # Verify the global all-zero policy both statewise and away from K=0.
    eta = p.eta_persistent
    critical_chi = records[str(eta)]["critical_chi_for_any_investment"]
    low = solve(p, eta, 0.9 * critical_chi, ngrid=801)
    high = solve(p, eta, 1.1 * critical_chi, ngrid=801)
    assert np.max(low["U"]) == 0.0
    assert high["U"][1, 0] > 0.0
    records["global_policy_check"] = {"chi_below_threshold": 0.9 * critical_chi, "largest_action_below_threshold": float(np.max(low["U"])), "chi_above_threshold": 1.1 * critical_chi, "bad_state_action_at_K0_above_threshold": float(high["U"][1, 0])}
    return records


def configure_plotting():
    plt.rcParams.update({"font.family": "DejaVu Serif", "font.size": 9, "axes.labelsize": 9, "legend.fontsize": 7.5, "xtick.labelsize": 8, "ytick.labelsize": 8, "axes.spines.top": False, "axes.spines.right": False, "axes.linewidth": 0.7, "lines.linewidth": 1.65, "pdf.fonttype": 42, "savefig.bbox": "tight"})


def make_figures(p, solutions, benchmark_paths, output_dir):
    colors = {"private": "#D55E00", "social": "#0072B2"}
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 3.15), layout="constrained")
    for ax, environment in zip(axes, ["iid", "persistent"]):
        for decision in ["private", "social"]:
            result = solutions[f"{environment}_{decision}"]
            keep = result["grid"] <= 7.0
            if environment == "iid":
                ax.plot(result["grid"][keep], result["U"][0, keep], color=colors[decision], label=f"{decision.capitalize()} (both states)")
            else:
                for state, state_name in enumerate(["Working checker", "Checker disruption"]):
                    ax.plot(result["grid"][keep], result["U"][state, keep], color=colors[decision], linestyle="--" if state == 0 else "-", label=f"{decision.capitalize()}: {state_name.lower()}")
        ax.set(xlabel=r"Verification capital $K$", ylabel=r"Maintenance input $u(K,s)$", xlim=(0, 7.0), ylim=(0, None))
        ax.legend(loc="upper right", frameon=False, fontsize=7)
    axes[0].set_title(r"(a) Independent checker states ($\eta=0$)", loc="left", fontsize=9)
    axes[1].set_title(r"(b) Persistent states ($\eta=0.85$)", loc="left", fontsize=9)
    axes[1].set_ylim(0.0, 1.45)
    fig.savefig(output_dir / "safety_fig_dynamic_policy.pdf", metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)

    fig, axes = plt.subplots(1, 2, figsize=(7.0, 3.05), layout="constrained")
    for G, color, style in [(9.0, "#009E73", "-"), (25.0, "#0072B2", "--"), (64.0, "#D55E00", "-.")]:
        path = benchmark_paths[str(G)]["social"]
        label = rf"Working checker $G_g={G:g}$"
        axes[0].plot(path["period"], path["K"], color=color, linestyle=style, label=label)
        axes[1].plot(path["period"], path["power"], color=color, linestyle=style, label=label, drawstyle="steps-post")
    for ax in axes:
        ax.axvspan(20, 50, color="#999999", alpha=0.13, linewidth=0)
        ax.set(xlabel="Period", xlim=(0, 75))
    axes[0].set(ylabel=r"Verification capital $K_t$")
    axes[1].set(ylabel="Detection power", ylim=(0.0, 1.0))
    axes[0].set_title("(a) Socially chosen verification capital", loc="left", fontsize=9)
    axes[1].set_title("(b) Detection during a common outage", loc="left", fontsize=9)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="outside lower center", ncol=3, frameon=False, fontsize=7.4)
    fig.savefig(output_dir / "safety_fig_dynamic_benchmark_outage.pdf", metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)

    fig, axes = plt.subplots(1, 2, figsize=(7.0, 3.05), layout="constrained")
    etas = np.linspace(0.0, 0.99, 201)
    mb = np.array([zero_threshold(p, eta, 1.0) for eta in etas])
    axes[0].plot(etas, mb[:, 0], color="#0072B2", linestyle="--", label="Working checker")
    axes[0].plot(etas, mb[:, 1], color="#D55E00", label="Checker disruption")
    axes[0].axhline(p.kappa, color="#444444", linestyle=":", linewidth=1, label=r"Marginal cost at zero, $\kappa$")
    axes[0].set(xlabel=r"State persistence $\eta$", ylabel="Marginal benefit at zero capital", xlim=(0, 1), ylim=(0, None))
    axes[0].legend(frameon=False, loc="upper left", fontsize=7)
    axes[1].plot(etas, p.kappa / mb[:, 1], color="#333333")
    axes[1].fill_between(etas, 0, p.kappa / mb[:, 1], color="#999999", alpha=.15)
    axes[1].set(xlabel=r"State persistence $\eta$", ylabel=r"Critical internalization weight $\chi_c(\eta)$", xlim=(0, 1), ylim=(0, None))
    axes[1].text(.04, .10, "No investment at any capital or state\nbelow the critical curve", transform=axes[1].transAxes, fontsize=7.3)
    axes[0].set_title(r"(a) Exact marginal benefit ($\chi=1$)", loc="left", fontsize=9)
    axes[1].set_title("(b) Global no-investment region", loc="left", fontsize=9)
    fig.savefig(output_dir / "safety_fig_dynamic_threshold.pdf", metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)


def serializable(value):
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(value, (np.floating, np.integer)):
        return value.item()
    if isinstance(value, dict):
        return {key: serializable(item) for key, item in value.items()}
    return value


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=Path(__file__).resolve().parent / "numerical_outputs")
    parser.add_argument("--grid-size", type=int, default=2401)
    parser.add_argument("--max-capital", type=float, default=12.0)
    parser.add_argument("--loss-scale", type=float, default=6.0)
    parser.add_argument("--quick", action="store_true", help="Exploratory run: skip refinement and expensive independent checks")
    args = parser.parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    p = replace(Parameters(), R=args.loss_scale)
    assert 0.0 < p.kappa < p.B / p.lam and p.I0 > 0 and p.a < 2.0
    configure_plotting()
    solutions, checks = {}, {}
    for environment, eta in [("iid", 0.0), ("persistent", p.eta_persistent)]:
        for decision, chi in [("private", p.chi_private), ("social", 1.0)]:
            name = f"{environment}_{decision}"
            result = solve(p, eta, chi, ngrid=args.grid_size, Kmax=args.max_capital)
            checks[name] = {key: result[key] for key in ["iterations", "bellman_residual", "value_error_bound", "midpoint_bellman_residual", "convexity_error"]}
            if environment == "iid":
                assert np.max(np.abs(result["U"][0] - result["U"][1])) < 1e-12
            else:
                assert np.min(result["U"][1] - result["U"][0]) >= -1e-10
            if not args.quick:
                refined = solve(p, eta, chi, ngrid=2 * args.grid_size - 1, Kmax=args.max_capital, initial=result)
                checks[name]["grid_refinement"] = {
                    "coarse_grid_step": float(result["grid"][1]),
                    "fine_grid_step": float(refined["grid"][1]),
                    "max_value_difference": float(np.max(np.abs(result["V"] - refined["V"][:, ::2]))),
                    "max_action_difference": float(np.max(np.abs(result["U"] - refined["U"][:, ::2]))),
                    "fine_bellman_residual": refined["bellman_residual"],
                    "fine_midpoint_bellman_residual": refined["midpoint_bellman_residual"],
                }
                result = refined
                checks[name]["independent_minimization"] = scalar_minimization_checks(p, result)
            solutions[name] = result
            print(f"SOLVED {name}: {checks[name]}", flush=True)
    paths = {decision: forced_path(p, solutions[f"persistent_{decision}"]) for decision in ["private", "social"]}
    benchmark_solutions, benchmark_paths = {}, {}
    for G in (9.0, 25.0, 64.0):
        variant = replace(p, G_good=G)
        benchmark_solutions[str(G)], benchmark_paths[str(G)] = {}, {}
        for decision, chi in [("private", p.chi_private), ("social", 1.0)]:
            if G == p.G_good:
                result = solutions[f"persistent_{decision}"]
            else:
                coarse = solve(variant, p.eta_persistent, chi, ngrid=args.grid_size, Kmax=args.max_capital)
                result = coarse if args.quick else solve(variant, p.eta_persistent, chi, ngrid=2*args.grid_size-1, Kmax=args.max_capital, initial=coarse)
                checks[f"G{G:g}_{decision}"] = {"bellman_residual": result["bellman_residual"], "midpoint_bellman_residual": result["midpoint_bellman_residual"], "convexity_error": result["convexity_error"], "max_action_grid_refinement_difference": None if args.quick else float(np.max(np.abs(coarse["U"] - result["U"][:, ::2]))), "max_value_grid_refinement_difference": None if args.quick else float(np.max(np.abs(coarse["V"] - result["V"][:, ::2])))}
            benchmark_solutions[str(G)][decision] = result
            benchmark_paths[str(G)][decision] = forced_path(variant, result)
        print(f"SOLVED benchmark G_good={G}", flush=True)
    comparative_checks = []
    for lower, higher in [("9.0", "25.0"), ("25.0", "64.0")]:
        for decision in ["private", "social"]:
            low, high = benchmark_solutions[lower][decision], benchmark_solutions[higher][decision]
            action_violation = float(max(0.0, np.max(high["U"] - low["U"])))
            value_violation = float(max(0.0, np.max(high["V"] - low["V"])))
            capital_violation = float(max(0.0, np.max(benchmark_paths[higher][decision]["K"] - benchmark_paths[lower][decision]["K"])))
            assert action_violation < 1e-9 and value_violation < 1e-9 and capital_violation < 1e-9
            comparative_checks.append({"G_lower": float(lower), "G_higher": float(higher), "decision": decision, "max_action_ordering_violation": action_violation, "max_value_ordering_violation": value_violation, "max_capital_path_ordering_violation": capital_violation})
    if not args.quick:
        variant = replace(p, G_good=9.0)
        baseline = benchmark_solutions["9.0"]["social"]
        expanded = solve(variant, p.eta_persistent, 1.0, ngrid=2*len(baseline["grid"])-1, Kmax=2*args.max_capital, initial=baseline)
        domain_value_difference = float(np.max(np.abs(expanded["V"][:, :len(baseline["grid"])] - baseline["V"])))
        domain_action_difference = float(np.max(np.abs(expanded["U"][:, :len(baseline["grid"])] - baseline["U"])))
        assert domain_value_difference < 1e-7 and domain_action_difference < 1e-7
        checks["domain_expansion"] = {"scenario": "G_good=9, social, persistent", "baseline_Kmax": args.max_capital, "expanded_Kmax": 2*args.max_capital, "max_value_difference_on_original_domain": domain_value_difference, "max_action_difference_on_original_domain": domain_action_difference}
    thresholds = None if args.quick else exact_threshold_checks(p)
    selected = {decision: {str(t): {key: float(path[key][t]) for key in ["K", "u", "r", "z", "power"]} for t in [0, 19, 20, 21, 25, 30, 49, 50, 60, 75]} for decision, path in paths.items()}
    policy_samples = {name: {str(K): [float(policy_at(p, result, K, state)[0]) for state in range(2)] for K in [0, 1, 2, 3, 4, 5, 6]} for name, result in solutions.items()}
    report = [
        "All parameters are illustrative and uncalibrated; exposure is fixed.",
        "State is observed before the action; maintenance affects next-period capital only.",
        "I(K,s)=I0+N*K+G_s. The benchmark contributes 25 information units when working and zero during outages.",
        "The forced path starts at each policy's fixed point under repeated good observations, forces bad states for periods 20-49, and restores good states at period 50. Policies continue to use the specified Markov transition matrix.",
        f"Convexity: a={p.a:.8f}<2; maintenance frontier changes at u={p.z0:.4f} and u={p.z0+p.lam:.4f}.",
        f"Initial good-state fixed points: private K={paths['private']['initial_good_fixed_point']:.6f}; social K={paths['social']['initial_good_fixed_point']:.6f}.",
        "Across G_good=9,25,64 with G_bad=0 held fixed, both private and social investment policies and common-state capital paths decrease pointwise. The optimized cost also decreases; lower outage resilience is not a welfare loss from better benchmarks.",
        "The reported value_error_bound applies to convergence of the interpolated grid Bellman operator. Grid refinement and midpoint residuals separately diagnose continuous-state approximation error.",
    ]
    results = {"calibration_status": "Stylized uncalibrated model illustration; not empirical estimates", "parameters": asdict(p), "z0": p.z0, "a": p.a, "validation_complete": not args.quick, "verification": checks, "exact_zero_investment_threshold": thresholds, "policy_samples_good_bad": policy_samples, "selected_outage_path_periods": selected, "outage_paths": paths, "readable_report": report,
               "benchmark_comparison_checks": comparative_checks,
               "benchmark_comparison_paths": benchmark_paths,
               "benchmark_comparison_summary": {G: {decision: {"good_run_K": path["initial_good_fixed_point"], "outage_onset_power": float(path["power"][20]), "last_outage_power": float(path["power"][49]), "good_run_r": float(path["r"][0]), "good_run_z": float(path["z"][0])} for decision, path in decision_paths.items()} for G, decision_paths in benchmark_paths.items()},
               "solutions": {name: {key: result[key] for key in ["grid", "V", "U", "eta", "chi", "P"]} for name, result in solutions.items()}}
    make_figures(p, solutions, benchmark_paths, args.output_dir)
    destination = args.output_dir / "safety_dynamic_results.json"
    destination.write_text(json.dumps(serializable(results), indent=2) + "\n", encoding="utf-8")
    print(json.dumps(serializable({"report": report, "policy_samples": policy_samples, "selected_outage_periods": selected, "thresholds": thresholds}), indent=2), flush=True)
    print(f"WROTE {destination}", flush=True)


if __name__ == "__main__":
    main()


==> anc/safety_procurement_results.json <==
{
  "illustrative_only": true,
  "parameters": {
    "beta": 0.95,
    "delta": 0.15,
    "B": 0.5,
    "lam": 0.5,
    "kappa": 0.15,
    "c": 4.0,
    "I0": 1.0,
    "N": 4.0,
    "b": 0.5,
    "size": 0.05,
    "R": 6.0,
    "G_good": 25.0,
    "G_bad": 0.0,
    "pi_bad": 0.2,
    "chi_private": 0.3,
    "eta_persistent": 0.85
  },
  "normalization": "(1-beta) E_mu sum_t beta^t costs; costs exclude checker fees, checker supplier production/resource costs, and sunk initial capital",
  "initial_distribution": [
    0.8,
    0.2
  ],
  "main_initial_capital": 2.5,
  "detection_floor": {
    "target_power": 0.5,
    "K_required": 2.455543454095413,
    "constraint": "K0>=K_required and q*K+u>=K_required in both current states, since every next state has positive probability"
  },
  "cases": {
    "eta0_G9_private_free": {
      "eta": 0.0,
      "G_good": 9.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.14175424191077216,
          "full_harm": 2.721139834094878,
          "private_cost_chi_point3": 0.9580961921392355,
          "social_cost": 2.86289407600565,
          "optimized_objective": 0.9580961921392355,
          "initial_actions_good_bad": [
            0.7159402297390898,
            0.7159402297390898
          ],
          "linear_evaluation_residual": 3.108624468950438e-14,
          "optimal_value_vs_policy_evaluation": 3.6678287074209948e-09,
          "forward_probability_evaluation_difference": 4.440892098500626e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.10690938015354075,
          "full_harm": 2.4940288998288334,
          "private_cost_chi_point3": 0.8551180501021908,
          "social_cost": 2.600938279982374,
          "optimized_objective": 0.8551180501021908,
          "initial_actions_good_bad": [
            0.18548473119296316,
            0.18548473119296316
          ],
          "linear_evaluation_residual": 3.108624468950438e-14,
          "optimal_value_vs_policy_evaluation": 3.6678287074209948e-09,
          "forward_probability_evaluation_difference": 1.3322676295501878e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.10461492493843712,
          "full_harm": 2.426706662304226,
          "private_cost_chi_point3": 0.8326269236297049,
          "social_cost": 2.531321587242663,
          "optimized_objective": 0.8326269236297049,
          "initial_actions_good_bad": [
            0.17490090095032684,
            0.17490090095032684
          ],
          "linear_evaluation_residual": 3.108624468950438e-14,
          "optimal_value_vs_policy_evaluation": 3.6678287074209948e-09,
          "forward_probability_evaluation_difference": 2.220446049250313e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 1.3342714424240476,
        "disruption_onset_detection": 0.3496834685136079
      },
      "validation": {
        "bellman_residual": 1.8344081809118506e-10,
        "midpoint_bellman_residual": 7.45248236455609e-08,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 8.907003028468807e-07,
        "largest_action_grid_change": 0.001250000001282059,
        "common_initial_cost_grid_changes": {
          "maintenance": 5.9325560353429285e-06,
          "full_harm": 1.9659658887505316e-05,
          "private_cost_chi_point3": 3.465836906357822e-08,
          "social_cost": 1.3727102852190143e-05
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.10462085749447246,
          "full_harm": 2.4266870026453384,
          "private_cost_chi_point3": 0.832626958288074,
          "social_cost": 2.531307860139811,
          "optimized_objective": 0.832626958288074,
          "initial_actions_good_bad": [
            0.1749152992631977,
            0.1749152992631977
          ],
          "linear_evaluation_residual": 2.4646951146678475e-14,
          "optimal_value_vs_policy_evaluation": 3.6933069935685126e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 1.0658141036401503e-13
        }
      }
    },
    "eta0_G9_private_floor": {
      "eta": 0.0,
      "G_good": 9.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.2761296149133672,
          "full_harm": 1.9454450666434933,
          "private_cost_chi_point3": 0.8597631349064151,
          "social_cost": 2.22157468155686,
          "optimized_objective": 0.8597631349064151,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 2.0872192862952943e-14,
          "optimal_value_vs_policy_evaluation": 1.8060077877635194e-09,
          "forward_probability_evaluation_difference": 1.7763568394002505e-15,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.455543454095413,
        "disruption_onset_detection": 0.5
      },
      "validation": {
        "bellman_residual": 9.031175807194813e-11,
        "midpoint_bellman_residual": 3.619222219697349e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.5125478505240153e-06,
        "largest_action_grid_change": 0.0002654149291176633,
        "common_initial_cost_grid_changes": {
          "maintenance": 2.220446049250313e-16,
          "full_harm": 1.9984014443252818e-15,
          "private_cost_chi_point3": 7.771561172376096e-16,
          "social_cost": 1.7763568394002505e-15
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.27612961491336696,
          "full_harm": 1.9454450666434913,
          "private_cost_chi_point3": 0.8597631349064143,
          "social_cost": 2.2215746815568584,
          "optimized_objective": 0.8597631349064143,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 2.8199664825478976e-14,
          "optimal_value_vs_policy_evaluation": 3.7032350519439206e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 3.552713678800501e-15
        }
      }
    },
    "eta0_G9_planner_free": {
      "eta": 0.0,
      "G_good": 9.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.7847787833757743,
          "full_harm": 1.3525801705507057,
          "private_cost_chi_point3": 1.190552834540986,
          "social_cost": 2.13735895392648,
          "optimized_objective": 2.13735895392648,
          "initial_actions_good_bad": [
            1.0442418454497329,
            1.0442418454497329
          ],
          "linear_evaluation_residual": 1.1657341758564144e-14,
          "optimal_value_vs_policy_evaluation": 3.87345266972261e-10,
          "forward_probability_evaluation_difference": 1.7763568394002505e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.747686672690934,
          "full_harm": 1.142568909629707,
          "private_cost_chi_point3": 1.090457345579846,
          "social_cost": 1.8902555823206408,
          "optimized_objective": 1.8902555823206408,
          "initial_actions_good_bad": [
            0.9309477871595566,
            0.9309477871595566
          ],
          "linear_evaluation_residual": 1.1657341758564144e-14,
          "optimal_value_vs_policy_evaluation": 3.87345266972261e-10,
          "forward_probability_evaluation_difference": 1.9984014443252818e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.7397680152051591,
          "full_harm": 1.0984730181978586,
          "private_cost_chi_point3": 1.0693099206645167,
          "social_cost": 1.8382410334030177,
          "optimized_objective": 1.8382410334030177,
          "initial_actions_good_bad": [
            0.9051333090261764,
            0.9051333090261764
          ],
          "linear_evaluation_residual": 1.1657341758564144e-14,
          "optimal_value_vs_policy_evaluation": 3.87345266972261e-10,
          "forward_probability_evaluation_difference": 1.9984014443252818e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 5.229999999999668,
        "disruption_onset_detection": 0.756812624452591
      },
      "validation": {
        "bellman_residual": 1.2149214967394073e-10,
        "midpoint_bellman_residual": 2.945697090694921e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 1.7894695503173352e-06,
        "largest_action_grid_change": 6.7612950479079e-05,
        "common_initial_cost_grid_changes": {
          "maintenance": 2.78087706195862e-07,
          "full_harm": 3.438563369595471e-07,
          "private_cost_chi_point3": 1.7493080517461124e-07,
          "social_cost": 6.576863076368511e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.7397677371174529,
          "full_harm": 1.0984733620541955,
          "private_cost_chi_point3": 1.0693097457337115,
          "social_cost": 1.8382410991716485,
          "optimized_objective": 1.8382410991716485,
          "initial_actions_good_bad": [
            0.9050912211345334,
            0.9050912211345334
          ],
          "linear_evaluation_residual": 1.1546319456101628e-14,
          "optimal_value_vs_policy_evaluation": 3.763723555039178e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 9.734435479913373e-13
        }
      }
    },
    "eta0_G9_planner_floor": {
      "eta": 0.0,
      "G_good": 9.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.7397737034119659,
          "full_harm": 1.0984673178905888,
          "private_cost_chi_point3": 1.0693138987791426,
          "social_cost": 1.8382410213025548,
          "optimized_objective": 1.8382410213025548,
          "initial_actions_good_bad": [
            0.9051976943239343,
            0.9051976943239343
          ],
          "linear_evaluation_residual": 1.1879386363489175e-14,
          "optimal_value_vs_policy_evaluation": 3.709086371372905e-09,
          "forward_probability_evaluation_difference": 5.551115123125783e-16,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 5.230175168631358,
        "disruption_onset_detection": 0.7568243388863418
      },
      "validation": {
        "bellman_residual": 1.8549428659753175e-10,
        "midpoint_bellman_residual": 7.521213518657532e-08,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.1194902782563076e-06,
        "largest_action_grid_change": 4.7721262634858874e-05,
        "common_initial_cost_grid_changes": {
          "maintenance": 6.14731102166477e-06,
          "full_harm": 6.194782128154941e-06,
          "private_cost_chi_point3": 4.288876383373719e-06,
          "social_cost": 4.7471106379148864e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.7397675561009442,
          "full_harm": 1.098473512672717,
          "private_cost_chi_point3": 1.0693096099027593,
          "social_cost": 1.8382410687736612,
          "optimized_objective": 1.8382410687736612,
          "initial_actions_good_bad": [
            0.9051992752971784,
            0.9051992752971784
          ],
          "linear_evaluation_residual": 1.199040866595169e-14,
          "optimal_value_vs_policy_evaluation": 3.763709344184463e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 5.755396159656812e-13
        }
      }
    },
    "eta0_G25_private_free": {
      "eta": 0.0,
      "G_good": 25.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.04309702436397268,
          "full_harm": 1.6752595826220347,
          "private_cost_chi_point3": 0.5456748991505831,
          "social_cost": 1.7183566069860075,
          "optimized_objective": 0.5456748991505831,
          "initial_actions_good_bad": [
            0.12486453130190966,
            0.12486453130190966
          ],
          "linear_evaluation_residual": 2.4868995751603507e-14,
          "optimal_value_vs_policy_evaluation": 3.760320055334887e-09,
          "forward_probability_evaluation_difference": 1.1102230246251565e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.0385677931760454,
          "full_harm": 1.487882133273121,
          "private_cost_chi_point3": 0.4849324331579817,
          "social_cost": 1.5264499264491662,
          "optimized_objective": 0.4849324331579817,
          "initial_actions_good_bad": [
            0.09240632407547197,
            0.09240632407547197
          ],
          "linear_evaluation_residual": 2.4868995751603507e-14,
          "optimal_value_vs_policy_evaluation": 3.760320055334887e-09,
          "forward_probability_evaluation_difference": 1.7763568394002505e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.03764104707400938,
          "full_harm": 1.4479132228244784,
          "private_cost_chi_point3": 0.4720150139213529,
          "social_cost": 1.4855542698984878,
          "optimized_objective": 0.4720150139213529,
          "initial_actions_good_bad": [
            0.08580052056391452,
            0.08580052056391452
          ],
          "linear_evaluation_residual": 2.4868995751603507e-14,
          "optimal_value_vs_policy_evaluation": 3.760320055334887e-09,
          "forward_probability_evaluation_difference": 2.220446049250313e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 0.7389016159249772,
        "disruption_onset_detection": 0.2577110292578906
      },
      "validation": {
        "bellman_residual": 1.880344768778741e-10,
        "midpoint_bellman_residual": 9.401138534315123e-08,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 7.086150262125557e-07,
        "largest_action_grid_change": 2.3633485957297307e-05,
        "common_initial_cost_grid_changes": {
          "maintenance": 1.1448851772663526e-06,
          "full_harm": 3.7256762845938596e-06,
          "private_cost_chi_point3": 2.7182291861826968e-08,
          "social_cost": 2.580791107265057e-06
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.037642191959186645,
          "full_harm": 1.4479094971481938,
          "private_cost_chi_point3": 0.4720150411036448,
          "social_cost": 1.4855516891073806,
          "optimized_objective": 0.4720150411036448,
          "initial_actions_good_bad": [
            0.08579381368662808,
            0.08579381368662808
          ],
          "linear_evaluation_residual": 2.4424906541753444e-14,
          "optimal_value_vs_policy_evaluation": 3.79040443476697e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 1.7763568394002505e-15
        }
      }
    },
    "eta0_G25_private_floor": {
      "eta": 0.0,
      "G_good": 25.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.27612961491336696,
          "full_harm": 1.0259831418178222,
          "private_cost_chi_point3": 0.5839245574587136,
          "social_cost": 1.3021127567311892,
          "optimized_objective": 0.5839245574587136,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 1.0880185641326534e-14,
          "optimal_value_vs_policy_evaluation": 1.9479955426504603e-09,
          "forward_probability_evaluation_difference": 8.881784197001252e-16,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.455543454095413,
        "disruption_onset_detection": 0.5
      },
      "validation": {
        "bellman_residual": 9.740830364535213e-11,
        "midpoint_bellman_residual": 3.6191511476602045e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.4245250223865469e-06,
        "largest_action_grid_change": 0.00034336991571171094,
        "common_initial_cost_grid_changes": {
          "maintenance": 0.0,
          "full_harm": 0.0,
          "private_cost_chi_point3": 0.0,
          "social_cost": 0.0
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.27612961491336696,
          "full_harm": 1.0259831418178222,
          "private_cost_chi_point3": 0.5839245574587136,
          "social_cost": 1.3021127567311892,
          "optimized_objective": 0.5839245574587136,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 1.0880185641326534e-14,
          "optimal_value_vs_policy_evaluation": 3.794724534600391e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 1.7763568394002505e-15
        }
      }
    },
    "eta0_G25_planner_free": {
      "eta": 0.0,
      "G_good": 25.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.5403120399409942,
          "full_harm": 0.8991095066420158,
          "private_cost_chi_point3": 0.810044891933599,
          "social_cost": 1.43942154658301,
          "optimized_objective": 1.43942154658301,
          "initial_actions_good_bad": [
            0.8179821392034228,
            0.8179821392034228
          ],
          "linear_evaluation_residual": 8.43769498715119e-15,
          "optimal_value_vs_policy_evaluation": 2.1868338251351815e-09,
          "forward_probability_evaluation_difference": 1.3322676295501878e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.5119323786725758,
          "full_harm": 0.7807634170924087,
          "private_cost_chi_point3": 0.7461614038002984,
          "social_cost": 1.2926957957649845,
          "optimized_objective": 1.2926957957649845,
          "initial_actions_good_bad": [
            0.7473915111080545,
            0.7473915111080545
          ],
          "linear_evaluation_residual": 8.43769498715119e-15,
          "optimal_value_vs_policy_evaluation": 2.1868338251351815e-09,
          "forward_probability_evaluation_difference": 1.2212453270876722e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.5031300187283002,
          "full_harm": 0.7587795457052028,
          "private_cost_chi_point3": 0.730763882439861,
          "social_cost": 1.261909564433503,
          "optimized_objective": 1.261909564433503,
          "initial_actions_good_bad": [
            0.7329781539787419,
            0.7329781539787419
          ],
          "linear_evaluation_residual": 8.43769498715119e-15,
          "optimal_value_vs_policy_evaluation": 2.1868338251351815e-09,
          "forward_probability_evaluation_difference": 1.3322676295501878e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 3.7250000000002115,
        "disruption_onset_detection": 0.6364127685302141
      },
      "validation": {
        "bellman_residual": 1.0935963246083702e-10,
        "midpoint_bellman_residual": 2.588735057429403e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 5.375667058160616e-07,
        "largest_action_grid_change": 4.1374004268401876e-05,
        "common_initial_cost_grid_changes": {
          "maintenance": 6.155598805124285e-07,
          "full_harm": 6.198061314188763e-07,
          "private_cost_chi_point3": 4.2961804103125445e-07,
          "social_cost": 4.246250906447813e-09
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.5031294031684197,
          "full_harm": 0.7587801655113342,
          "private_cost_chi_point3": 0.73076345282182,
          "social_cost": 1.261909568679754,
          "optimized_objective": 1.261909568679754,
          "initial_actions_good_bad": [
            0.7329563766209688,
            0.7329563766209688
          ],
          "linear_evaluation_residual": 8.784639682346551e-15,
          "optimal_value_vs_policy_evaluation": 3.6523957192002854e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 2.842170943040401e-14
        }
      }
    },
    "eta0_G25_planner_floor": {
      "eta": 0.0,
      "G_good": 25.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.5031549852483298,
          "full_harm": 0.7587545758572597,
          "private_cost_chi_point3": 0.7307813580055077,
          "social_cost": 1.2619095611055895,
          "optimized_objective": 1.2619095611055895,
          "initial_actions_good_bad": [
            0.732991758549035,
            0.732991758549035
          ],
          "linear_evaluation_residual": 7.605027718682322e-15,
          "optimal_value_vs_policy_evaluation": 3.729667241714196e-09,
          "forward_probability_evaluation_difference": 8.881784197001252e-16,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 3.7251550175456134,
        "disruption_onset_detection": 0.6364273618338128
      },
      "validation": {
        "bellman_residual": 1.865032572823111e-10,
        "midpoint_bellman_residual": 4.640973827463313e-08,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 3.4358180300841923e-07,
        "largest_action_grid_change": 0.0009942142244198093,
        "common_initial_cost_grid_changes": {
          "maintenance": 0.00015512475168233397,
          "full_harm": 0.00015510915428273986,
          "private_cost_chi_point3": 0.00010859200539747871,
          "social_cost": 1.559739959411388e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.5033101100000121,
          "full_harm": 0.758599466702977,
          "private_cost_chi_point3": 0.7308899500109052,
          "social_cost": 1.261909576702989,
          "optimized_objective": 1.261909576702989,
          "initial_actions_good_bad": [
            0.7329753339239794,
            0.7329753339239794
          ],
          "linear_evaluation_residual": 8.049116928532385e-15,
          "optimal_value_vs_policy_evaluation": 3.77298903231349e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 4.618527782440651e-14
        }
      }
    },
    "eta0_G64_private_free": {
      "eta": 0.0,
      "G_good": 64.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.0116196272624091,
          "full_harm": 1.0325974941521208,
          "private_cost_chi_point3": 0.32139887550804536,
          "social_cost": 1.04421712141453,
          "optimized_objective": 0.32139887550804536,
          "initial_actions_good_bad": [
            0.05142108056611505,
            0.05142108056611505
          ],
          "linear_evaluation_residual": 2.1316282072803006e-14,
          "optimal_value_vs_policy_evaluation": 3.721162045167148e-09,
          "forward_probability_evaluation_difference": 2.220446049250313e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.010076331158564315,
          "full_harm": 0.929170401202806,
          "private_cost_chi_point3": 0.28882745151940614,
          "social_cost": 0.9392467323613704,
          "optimized_objective": 0.28882745151940614,
          "initial_actions_good_bad": [
            0.0334658003240918,
            0.0334658003240918
          ],
          "linear_evaluation_residual": 2.1316282072803006e-14,
          "optimal_value_vs_policy_evaluation": 3.721162045167148e-09,
          "forward_probability_evaluation_difference": 5.204170427930421e-18,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.009814497097787001,
          "full_harm": 0.9064228052260115,
          "private_cost_chi_point3": 0.2817413386655904,
          "social_cost": 0.9162373023237985,
          "optimized_objective": 0.2817413386655904,
          "initial_actions_good_bad": [
            0.03046897953715444,
            0.03046897953715444
          ],
          "linear_evaluation_residual": 2.1316282072803006e-14,
          "optimal_value_vs_policy_evaluation": 3.721162045167148e-09,
          "forward_probability_evaluation_difference": 4.440892098500626e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 0.3088974132076468,
        "disruption_onset_detection": 0.18479030859988477
      },
      "validation": {
        "bellman_residual": 1.8607337892717624e-10,
        "midpoint_bellman_residual": 9.271581191683254e-08,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 5.490932730722875e-07,
        "largest_action_grid_change": 2.2687736900395272e-05,
        "common_initial_cost_grid_changes": {
          "maintenance": 7.228605254996912e-07,
          "full_harm": 2.358358662135629e-06,
          "private_cost_chi_point3": 1.5352926874268036e-08,
          "social_cost": 1.6354981366983878e-06
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.0098152199583125,
          "full_harm": 0.9064204468673493,
          "private_cost_chi_point3": 0.2817413540185173,
          "social_cost": 0.9162356668256618,
          "optimized_objective": 0.2817413540185173,
          "initial_actions_good_bad": [
            0.030464697704523758,
            0.030464697704523758
          ],
          "linear_evaluation_residual": 1.199040866595169e-14,
          "optimal_value_vs_policy_evaluation": 3.618537469662897e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 8.881784197001252e-16
        }
      }
    },
    "eta0_G64_private_floor": {
      "eta": 0.0,
      "G_good": 64.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.27612961491336696,
          "full_harm": 0.6173264859146882,
          "private_cost_chi_point3": 0.4613275606877734,
          "social_cost": 0.8934561008280552,
          "optimized_objective": 0.4613275606877734,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 7.549516567451064e-15,
          "optimal_value_vs_policy_evaluation": 1.890937184612085e-09,
          "forward_probability_evaluation_difference": 1.5543122344752192e-15,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.455543454095413,
        "disruption_onset_detection": 0.5
      },
      "validation": {
        "bellman_residual": 9.455458638285563e-11,
        "midpoint_bellman_residual": 3.6191796759510453e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.4411739872599583e-06,
        "largest_action_grid_change": 0.0003422125202730275,
        "common_initial_cost_grid_changes": {
          "maintenance": 0.0,
          "full_harm": 0.0,
          "private_cost_chi_point3": 0.0,
          "social_cost": 0.0
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.27612961491336696,
          "full_harm": 0.6173264859146882,
          "private_cost_chi_point3": 0.4613275606877734,
          "social_cost": 0.8934561008280552,
          "optimized_objective": 0.4613275606877734,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 6.217248937900877e-15,
          "optimal_value_vs_policy_evaluation": 3.683582328051216e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 1.7763568394002505e-15
        }
      }
    },
    "eta0_G64_planner_free": {
      "eta": 0.0,
      "G_good": 64.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.12261560204082327,
          "full_harm": 0.8628323054077619,
          "private_cost_chi_point3": 0.38146529366315185,
          "social_cost": 0.9854479074485851,
          "optimized_objective": 0.9854479074485851,
          "initial_actions_good_bad": [
            0.5112499999997908,
            0.5112499999997908
          ],
          "linear_evaluation_residual": 1.554312234475219e-14,
          "optimal_value_vs_policy_evaluation": 3.6590925844848243e-09,
          "forward_probability_evaluation_difference": 4.440892098500626e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.1006259503164085,
          "full_harm": 0.784605903700088,
          "private_cost_chi_point3": 0.33600772142643487,
          "social_cost": 0.8852318540164965,
          "optimized_objective": 0.8852318540164965,
          "initial_actions_good_bad": [
            0.17979531201215765,
            0.17979531201215765
          ],
          "linear_evaluation_residual": 1.554312234475219e-14,
          "optimal_value_vs_policy_evaluation": 3.6590925844848243e-09,
          "forward_probability_evaluation_difference": 2.636779683484747e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.09869863604116866,
          "full_harm": 0.7645090006316951,
          "private_cost_chi_point3": 0.32805133623067717,
          "social_cost": 0.8632076366728638,
          "optimized_objective": 0.8632076366728638,
          "initial_actions_good_bad": [
            0.17073221469119204,
            0.17073221469119204
          ],
          "linear_evaluation_residual": 1.554312234475219e-14,
          "optimal_value_vs_policy_evaluation": 3.6590925844848243e-09,
          "forward_probability_evaluation_difference": 9.71445146547012e-17,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 1.2871506455657737,
        "disruption_onset_detection": 0.34272595395240024
      },
      "validation": {
        "bellman_residual": 1.872564325822168e-10,
        "midpoint_bellman_residual": 2.0696084135352066e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 7.790952523123451e-07,
        "largest_action_grid_change": 0.0012500000012111712,
        "common_initial_cost_grid_changes": {
          "maintenance": 2.9223138648809543e-06,
          "full_harm": 2.8913453403722755e-06,
          "private_cost_chi_point3": 2.0549102627831495e-06,
          "social_cost": 3.0968524522556606e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.09870155835503354,
          "full_harm": 0.7645061092863548,
          "private_cost_chi_point3": 0.32805339114093995,
          "social_cost": 0.8632076676413883,
          "optimized_objective": 0.8632076676413883,
          "initial_actions_good_bad": [
            0.17071982045896306,
            0.17071982045896306
          ],
          "linear_evaluation_residual": 1.3815337762679292e-14,
          "optimal_value_vs_policy_evaluation": 3.627064870670438e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 2.1316282072803006e-14
        }
      }
    },
    "eta0_G64_planner_floor": {
      "eta": 0.0,
      "G_good": 64.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.27612961491336696,
          "full_harm": 0.6173264859146883,
          "private_cost_chi_point3": 0.4613275606877735,
          "social_cost": 0.8934561008280553,
          "optimized_objective": 0.8934561008280553,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 6.772360450213455e-15,
          "optimal_value_vs_policy_evaluation": 1.7827481713084126e-09,
          "forward_probability_evaluation_difference": 1.6653345369377348e-15,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.455543454095413,
        "disruption_onset_detection": 0.5
      },
      "validation": {
        "bellman_residual": 8.915179705581977e-11,
        "midpoint_bellman_residual": 3.734282216782958e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.4855229366617095e-06,
        "largest_action_grid_change": 0.0003175359302680092,
        "common_initial_cost_grid_changes": {
          "maintenance": 0.0,
          "full_harm": 2.220446049250313e-16,
          "private_cost_chi_point3": 0.0,
          "social_cost": 2.220446049250313e-16
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.27612961491336696,
          "full_harm": 0.6173264859146885,
          "private_cost_chi_point3": 0.4613275606877735,
          "social_cost": 0.8934561008280555,
          "optimized_objective": 0.8934561008280555,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 6.217248937900877e-15,
          "optimal_value_vs_policy_evaluation": 3.655571845229133e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 3.552713678800501e-15
        }
      }
    },
    "eta0.85_G9_private_free": {
      "eta": 0.85,
      "G_good": 9.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.1625541399585347,
          "full_harm": 2.637143032368781,
          "private_cost_chi_point3": 0.953697049669169,
          "social_cost": 2.7996971723273156,
          "optimized_objective": 0.953697049669169,
          "initial_actions_good_bad": [
            0.3675000000005184,
            0.7382984566413597
          ],
          "linear_evaluation_residual": 1.0036416142611415e-13,
          "optimal_value_vs_policy_evaluation": 3.6857983332083677e-09,
          "forward_probability_evaluation_difference": 2.6645352591003757e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.1355162361328258,
          "full_harm": 2.3895163765889973,
          "private_cost_chi_point3": 0.8523711491095249,
          "social_cost": 2.525032612721823,
          "optimized_objective": 0.8523711491095249,
          "initial_actions_good_bad": [
            0.17288076580277328,
            0.46125000000023986
          ],
          "linear_evaluation_residual": 1.0036416142611415e-13,
          "optimal_value_vs_policy_evaluation": 3.6857983332083677e-09,
          "forward_probability_evaluation_difference": 6.217248937900877e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.12882059368981905,
          "full_harm": 2.3378205054259964,
          "private_cost_chi_point3": 0.8301667453176179,
          "social_cost": 2.4666410991158156,
          "optimized_objective": 0.8301667453176179,
          "initial_actions_good_bad": [
            0.1631109271742801,
            0.21023070970161228
          ],
          "linear_evaluation_residual": 1.0036416142611415e-13,
          "optimal_value_vs_policy_evaluation": 3.6857983332083677e-09,
          "forward_probability_evaluation_difference": 5.773159728050814e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 1.2560561553313965,
        "disruption_onset_detection": 0.33810560071698603
      },
      "validation": {
        "bellman_residual": 1.8429702208777599e-10,
        "midpoint_bellman_residual": 9.316346094578876e-08,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 9.101212157247573e-07,
        "largest_action_grid_change": 0.0012500000010351453,
        "common_initial_cost_grid_changes": {
          "maintenance": 5.5739427894191396e-05,
          "full_harm": 0.0001856686027332799,
          "private_cost_chi_point3": 3.884707433510215e-08,
          "social_cost": 0.00012992917483911626
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.12887633311771324,
          "full_harm": 2.337634836823263,
          "private_cost_chi_point3": 0.8301667841646923,
          "social_cost": 2.4665111699409765,
          "optimized_objective": 0.8301667841646923,
          "initial_actions_good_bad": [
            0.16309319402071054,
            0.21021843659739403
          ],
          "linear_evaluation_residual": 7.105427357601002e-14,
          "optimal_value_vs_policy_evaluation": 3.6692391347514786e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 5.3290705182007514e-14
        }
      }
    },
    "eta0.85_G9_private_floor": {
      "eta": 0.85,
      "G_good": 9.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.2818329248066702,
          "full_harm": 1.9261613766268584,
          "private_cost_chi_point3": 0.8596813377947277,
          "social_cost": 2.2079943014335286,
          "optimized_objective": 0.8596813377947277,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.47868137340198036
          ],
          "linear_evaluation_residual": 7.194245199571014e-14,
          "optimal_value_vs_policy_evaluation": 3.2987230724756955e-09,
          "forward_probability_evaluation_difference": 4.218847493575595e-15,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.455543454095413,
        "disruption_onset_detection": 0.5
      },
      "validation": {
        "bellman_residual": 1.8000889667746378e-10,
        "midpoint_bellman_residual": 3.610176300128387e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.3336642474826021e-06,
        "largest_action_grid_change": 0.0009942142237343299,
        "common_initial_cost_grid_changes": {
          "maintenance": 3.827724761357176e-05,
          "full_harm": 0.00012758850765681728,
          "private_cost_chi_point3": 6.95316471066576e-10,
          "social_cost": 8.931126004307899e-05
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.2818712020542838,
          "full_harm": 1.9260337881192016,
          "private_cost_chi_point3": 0.8596813384900441,
          "social_cost": 2.2079049901734855,
          "optimized_objective": 0.8596813384900441,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.4796755876257146
          ],
          "linear_evaluation_residual": 4.629630012686903e-14,
          "optimal_value_vs_policy_evaluation": 3.702878004219201e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 1.7763568394002505e-14
        }
      }
    },
    "eta0.85_G9_planner_free": {
      "eta": 0.85,
      "G_good": 9.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.7862151638965024,
          "full_harm": 1.3471568796147166,
          "private_cost_chi_point3": 1.1903622277809174,
          "social_cost": 2.133372043511219,
          "optimized_objective": 2.133372043511219,
          "initial_actions_good_bad": [
            1.0144583192839036,
            1.1587499999993724
          ],
          "linear_evaluation_residual": 3.852473895449293e-14,
          "optimal_value_vs_policy_evaluation": 3.713005014560622e-09,
          "forward_probability_evaluation_difference": 6.661338147750939e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.7489785251942225,
          "full_harm": 1.1376231519150977,
          "private_cost_chi_point3": 1.0902654707687518,
          "social_cost": 1.8866016771093201,
          "optimized_objective": 1.8866016771093201,
          "initial_actions_good_bad": [
            0.9040222477089004,
            1.0333275988697725
          ],
          "linear_evaluation_residual": 3.852473895449293e-14,
          "optimal_value_vs_policy_evaluation": 3.713005014560622e-09,
          "forward_probability_evaluation_difference": 8.881784197001252e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.7410220250862242,
          "full_harm": 1.0936521324181938,
          "private_cost_chi_point3": 1.0691176648116822,
          "social_cost": 1.834674157504418,
          "optimized_objective": 1.834674157504418,
          "initial_actions_good_bad": [
            0.8792207303874662,
            1.0037500000004869
          ],
          "linear_evaluation_residual": 3.852473895449293e-14,
          "optimal_value_vs_policy_evaluation": 3.713005014560622e-09,
          "forward_probability_evaluation_difference": 7.771561172376096e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 5.12211973147812,
        "disruption_onset_detection": 0.7495040042892165
      },
      "validation": {
        "bellman_residual": 1.8567902770882938e-10,
        "midpoint_bellman_residual": 2.958742371106382e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 1.9171396843375987e-06,
        "largest_action_grid_change": 0.0012500000005875034,
        "common_initial_cost_grid_changes": {
          "maintenance": 3.978597242437765e-06,
          "full_harm": 3.90425692020635e-06,
          "private_cost_chi_point3": 2.8073201663314507e-06,
          "social_cost": 7.434032212039199e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.7410260036834666,
          "full_harm": 1.0936482281612736,
          "private_cost_chi_point3": 1.0691204721318486,
          "social_cost": 1.8346742318447402,
          "optimized_objective": 1.8346742318447402,
          "initial_actions_good_bad": [
            0.8792568635217393,
            1.0037743958514014
          ],
          "linear_evaluation_residual": 2.6645352591003757e-14,
          "optimal_value_vs_policy_evaluation": 3.760249001061311e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 2.4868995751603507e-13
        }
      }
    },
    "eta0.85_G9_planner_floor": {
      "eta": 0.85,
      "G_good": 9.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.7410210540980884,
          "full_harm": 1.093653094162555,
          "private_cost_chi_point3": 1.069116982346855,
          "social_cost": 1.8346741482606435,
          "optimized_objective": 1.8346741482606435,
          "initial_actions_good_bad": [
            0.8792553706719051,
            1.0037459755759484
          ],
          "linear_evaluation_residual": 4.3076653355456074e-14,
          "optimal_value_vs_policy_evaluation": 3.734982101377682e-09,
          "forward_probability_evaluation_difference": 2.886579864025407e-15,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 5.1220260016076775,
        "disruption_onset_detection": 0.7494975721068929
      },
      "validation": {
        "bellman_residual": 1.8677326352189993e-10,
        "midpoint_bellman_residual": 8.375908322477699e-08,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.1316019126184074e-06,
        "largest_action_grid_change": 0.0009942142240939589,
        "common_initial_cost_grid_changes": {
          "maintenance": 5.287130027453735e-06,
          "full_harm": 5.2424182790389295e-06,
          "private_cost_chi_point3": 3.7144045437198514e-06,
          "social_cost": 4.471174852582749e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.7410263412281158,
          "full_harm": 1.093647851744276,
          "private_cost_chi_point3": 1.0691206967513986,
          "social_cost": 1.834674192972392,
          "optimized_objective": 1.834674192972392,
          "initial_actions_good_bad": [
            0.8792797735340586,
            1.0037820532520882
          ],
          "linear_evaluation_residual": 2.708944180085382e-14,
          "optimal_value_vs_policy_evaluation": 3.760270317343384e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 1.0658141036401503e-13
        }
      }
    },
    "eta0.85_G25_private_free": {
      "eta": 0.85,
      "G_good": 25.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.05483187917947439,
          "full_harm": 1.6167024118074242,
          "private_cost_chi_point3": 0.5398426027217016,
          "social_cost": 1.6715342909868987,
          "optimized_objective": 0.5398426027217016,
          "initial_actions_good_bad": [
            0.09399946199141596,
            0.715346424201698
          ],
          "linear_evaluation_residual": 5.218048215738236e-14,
          "optimal_value_vs_policy_evaluation": 3.729502040528132e-09,
          "forward_probability_evaluation_difference": 5.329070518200751e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.04286079435710014,
          "full_harm": 1.4564960582901487,
          "private_cost_chi_point3": 0.4798096118441448,
          "social_cost": 1.499356852647249,
          "optimized_objective": 0.4798096118441448,
          "initial_actions_good_bad": [
            0.06811129681335049,
            0.18434290110365625
          ],
          "linear_evaluation_residual": 5.218048215738236e-14,
          "optimal_value_vs_policy_evaluation": 3.729502040528132e-09,
          "forward_probability_evaluation_difference": 1.5543122344752192e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.04182105172277009,
          "full_harm": 1.417196171344697,
          "private_cost_chi_point3": 0.4669799031261792,
          "social_cost": 1.4590172230674672,
          "optimized_objective": 0.4669799031261792,
          "initial_actions_good_bad": [
            0.06246584845774095,
            0.1740232109119475
          ],
          "linear_evaluation_residual": 5.218048215738236e-14,
          "optimal_value_vs_policy_evaluation": 3.729502040528132e-09,
          "forward_probability_evaluation_difference": 1.9984014443252818e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 0.5739298594671851,
        "disruption_onset_detection": 0.23051623526306442
      },
      "validation": {
        "bellman_residual": 1.864837173570777e-10,
        "midpoint_bellman_residual": 1.0046998966117826e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 7.104682033798326e-07,
        "largest_action_grid_change": 0.0012500000011965717,
        "common_initial_cost_grid_changes": {
          "maintenance": 9.364222320236426e-06,
          "full_harm": 3.1297477135927565e-05,
          "private_cost_chi_point3": 2.5020820471066685e-08,
          "social_cost": 2.1933254815698078e-05
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.041811687500449855,
          "full_harm": 1.417227468821833,
          "private_cost_chi_point3": 0.4669799281469997,
          "social_cost": 1.4590391563222829,
          "optimized_objective": 0.4669799281469997,
          "initial_actions_good_bad": [
            0.06247622293927435,
            0.17403963680941814
          ],
          "linear_evaluation_residual": 4.085620730620576e-14,
          "optimal_value_vs_policy_evaluation": 3.74325104246509e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 5.1514348342607263e-14
        }
      }
    },
    "eta0.85_G25_private_floor": {
      "eta": 0.85,
      "G_good": 25.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.27612961491336696,
          "full_harm": 1.0259831418178196,
          "private_cost_chi_point3": 0.5839245574587129,
          "social_cost": 1.3021127567311865,
          "optimized_objective": 0.5839245574587129,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 3.885780586188048e-14,
          "optimal_value_vs_policy_evaluation": 1.7580710220954643e-09,
          "forward_probability_evaluation_difference": 1.5543122344752192e-15,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.455543454095413,
        "disruption_onset_detection": 0.5
      },
      "validation": {
        "bellman_residual": 8.79118999819184e-11,
        "midpoint_bellman_residual": 3.5859817693051355e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.3195287280609591e-06,
        "largest_action_grid_change": 0.00033269968293725416,
        "common_initial_cost_grid_changes": {
          "maintenance": 0.0,
          "full_harm": 2.220446049250313e-16,
          "private_cost_chi_point3": 0.0,
          "social_cost": 2.220446049250313e-16
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.27612961491336696,
          "full_harm": 1.0259831418178198,
          "private_cost_chi_point3": 0.5839245574587129,
          "social_cost": 1.3021127567311868,
          "optimized_objective": 0.5839245574587129,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 3.3084646133829665e-14,
          "optimal_value_vs_policy_evaluation": 3.79472808731407e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 2.842170943040401e-14
        }
      }
    },
    "eta0.85_G25_planner_free": {
      "eta": 0.85,
      "G_good": 25.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.44224090422454215,
          "full_harm": 0.9438771655505019,
          "private_cost_chi_point3": 0.7254040538896926,
          "social_cost": 1.3861180697750441,
          "optimized_objective": 1.3861180697750441,
          "initial_actions_good_bad": [
            0.7559397213351531,
            1.0873552996201852
          ],
          "linear_evaluation_residual": 8.08242361927114e-14,
          "optimal_value_vs_policy_evaluation": 3.6629188571168925e-09,
          "forward_probability_evaluation_difference": 3.219646771412954e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.3911419886533743,
          "full_harm": 0.8449159973068285,
          "private_cost_chi_point3": 0.6446167878454229,
          "social_cost": 1.2360579859602028,
          "optimized_objective": 1.2360579859602028,
          "initial_actions_good_bad": [
            0.7130767237251288,
            0.9771029052707776
          ],
          "linear_evaluation_residual": 8.08242361927114e-14,
          "optimal_value_vs_policy_evaluation": 3.6629188571168925e-09,
          "forward_probability_evaluation_difference": 1.2212453270876722e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.3725392110865738,
          "full_harm": 0.8307981252360737,
          "private_cost_chi_point3": 0.6217786486573958,
          "social_cost": 1.2033373363226474,
          "optimized_objective": 1.2033373363226474,
          "initial_actions_good_bad": [
            0.3337499999997746,
            0.9505516513996994
          ],
          "linear_evaluation_residual": 8.08242361927114e-14,
          "optimal_value_vs_policy_evaluation": 3.6629188571168925e-09,
          "forward_probability_evaluation_difference": 1.887379141862766e-15,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.4587500000007205,
        "disruption_onset_detection": 0.5003887421073483
      },
      "validation": {
        "bellman_residual": 1.8316370642423863e-10,
        "midpoint_bellman_residual": 2.900595958976737e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 1.287437079611209e-06,
        "largest_action_grid_change": 0.001250000001070617,
        "common_initial_cost_grid_changes": {
          "maintenance": 0.0001801459739685929,
          "full_harm": 0.00018018083127102624,
          "private_cost_chi_point3": 0.0001260917245872184,
          "social_cost": 3.4857302377844235e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.3723590651126052,
          "full_harm": 0.8309783060673447,
          "private_cost_chi_point3": 0.6216525569328086,
          "social_cost": 1.2033373711799498,
          "optimized_objective": 1.2033373711799498,
          "initial_actions_good_bad": [
            0.33250000000031577,
            0.9505015628072684
          ],
          "linear_evaluation_residual": 6.084022174945858e-14,
          "optimal_value_vs_policy_evaluation": 3.6616185639104515e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 7.069900220812997e-13
        }
      }
    },
    "eta0.85_G25_planner_floor": {
      "eta": 0.85,
      "G_good": 25.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.3725073898699323,
          "full_harm": 0.8308299427335232,
          "private_cost_chi_point3": 0.6217563726899893,
          "social_cost": 1.2033373326034555,
          "optimized_objective": 1.2033373326034555,
          "initial_actions_good_bad": [
            0.33352609676607314,
            0.9505660406501814
          ],
          "linear_evaluation_residual": 1.156852391659413e-13,
          "optimal_value_vs_policy_evaluation": 3.70575392594219e-09,
          "forward_probability_evaluation_difference": 2.7755575615628914e-15,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.4585260967660734,
        "disruption_onset_detection": 0.5003616049246518
      },
      "validation": {
        "bellman_residual": 1.8529533463151893e-10,
        "midpoint_bellman_residual": 7.98319668149361e-08,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 8.869214056517194e-07,
        "largest_action_grid_change": 0.0009942142237342466,
        "common_initial_cost_grid_changes": {
          "maintenance": 0.00014194934642330903,
          "full_harm": 0.0001419772236715966,
          "private_cost_chi_point3": 9.935617932188556e-05,
          "social_cost": 2.7877248287566658e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.372365440523509,
          "full_harm": 0.8309719199571948,
          "private_cost_chi_point3": 0.6216570165106674,
          "social_cost": 1.2033373604807038,
          "optimized_objective": 1.2033373604807038,
          "initial_actions_good_bad": [
            0.3325318825423389,
            0.9505969057333629
          ],
          "linear_evaluation_residual": 5.684341886080802e-14,
          "optimal_value_vs_policy_evaluation": 3.725322272885023e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 2.3447910280083306e-13
        }
      }
    },
    "eta0.85_G64_private_free": {
      "eta": 0.85,
      "G_good": 64.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.020125201796960403,
          "full_harm": 0.9651073684938095,
          "private_cost_chi_point3": 0.30965741234510324,
          "social_cost": 0.9852325702907699,
          "optimized_objective": 0.30965741234510324,
          "initial_actions_good_bad": [
            0.0066053419247964484,
            0.2010660892362921
          ],
          "linear_evaluation_residual": 8.704148513061227e-14,
          "optimal_value_vs_policy_evaluation": 3.750220578524477e-09,
          "forward_probability_evaluation_difference": 7.771561172376096e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.01804931561374568,
          "full_harm": 0.8674554274173032,
          "private_cost_chi_point3": 0.2782859438389366,
          "social_cost": 0.8855047430310489,
          "optimized_objective": 0.2782859438389366,
          "initial_actions_good_bad": [
            0.0,
            0.1569587244779484
          ],
          "linear_evaluation_residual": 8.704148513061227e-14,
          "optimal_value_vs_policy_evaluation": 3.750220578524477e-09,
          "forward_probability_evaluation_difference": 9.992007221626409e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.017644160986191742,
          "full_harm": 0.8459497225467314,
          "private_cost_chi_point3": 0.2714290777502112,
          "social_cost": 0.8635938835329231,
          "optimized_objective": 0.2714290777502112,
          "initial_actions_good_bad": [
            0.0,
            0.14785406585982486
          ],
          "linear_evaluation_residual": 8.704148513061227e-14,
          "optimal_value_vs_policy_evaluation": 3.750220578524477e-09,
          "forward_probability_evaluation_difference": 2.220446049250313e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 0.0418347574036013,
        "disruption_onset_detection": 0.1346586070772755
      },
      "validation": {
        "bellman_residual": 1.8751755703760864e-10,
        "midpoint_bellman_residual": 1.2174994523661553e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 6.140030137657959e-07,
        "largest_action_grid_change": 3.595182988647139e-05,
        "common_initial_cost_grid_changes": {
          "maintenance": 1.5110181554936486e-07,
          "full_harm": 5.508911719021015e-07,
          "private_cost_chi_point3": 1.4165535966448317e-08,
          "social_cost": 3.997893563978394e-07
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.017644009884376192,
          "full_harm": 0.8459502734379033,
          "private_cost_chi_point3": 0.27142909191574716,
          "social_cost": 0.8635942833222795,
          "optimized_objective": 0.27142909191574716,
          "initial_actions_good_bad": [
            0.0,
            0.14784178156495642
          ],
          "linear_evaluation_residual": 3.730349362740526e-14,
          "optimal_value_vs_policy_evaluation": 3.6370408906805096e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 1.7763568394002505e-15
        }
      }
    },
    "eta0.85_G64_private_floor": {
      "eta": 0.85,
      "G_good": 64.0,
      "decision": "private",
      "chi": 0.3,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.27612961491336735,
          "full_harm": 0.6173264859146881,
          "private_cost_chi_point3": 0.4613275606877738,
          "social_cost": 0.8934561008280555,
          "optimized_objective": 0.4613275606877738,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 2.7533531010703882e-14,
          "optimal_value_vs_policy_evaluation": 1.7964119081170793e-09,
          "forward_probability_evaluation_difference": 1.4432899320127035e-15,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.455543454095413,
        "disruption_onset_detection": 0.5
      },
      "validation": {
        "bellman_residual": 8.982681265479187e-11,
        "midpoint_bellman_residual": 3.61922696257011e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.315300523607732e-06,
        "largest_action_grid_change": 0.0003388684137089204,
        "common_initial_cost_grid_changes": {
          "maintenance": 2.220446049250313e-16,
          "full_harm": 4.440892098500626e-16,
          "private_cost_chi_point3": 3.885780586188048e-16,
          "social_cost": 6.661338147750939e-16
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.2761296149133671,
          "full_harm": 0.6173264859146876,
          "private_cost_chi_point3": 0.4613275606877734,
          "social_cost": 0.8934561008280548,
          "optimized_objective": 0.4613275606877734,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.33054345409541286
          ],
          "linear_evaluation_residual": 3.1308289294429414e-14,
          "optimal_value_vs_policy_evaluation": 3.68359920344119e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 3.375077994860476e-14
        }
      }
    },
    "eta0.85_G64_planner_free": {
      "eta": 0.85,
      "G_good": 64.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": false,
      "capital_floor": 0.0,
      "initial_costs": {
        "0": {
          "maintenance": 0.19089127349778118,
          "full_harm": 0.6124745733003045,
          "private_cost_chi_point3": 0.37463364548787254,
          "social_cost": 0.8033658467980858,
          "optimized_objective": 0.8033658467980858,
          "initial_actions_good_bad": [
            0.07816882477141007,
            1.0319383764574468
          ],
          "linear_evaluation_residual": 8.570921750106208e-14,
          "optimal_value_vs_policy_evaluation": 3.6811016457249934e-09,
          "forward_probability_evaluation_difference": 2.7755575615628914e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2": {
          "maintenance": 0.18119494669965536,
          "full_harm": 0.5383791604561131,
          "private_cost_chi_point3": 0.34270869483648925,
          "social_cost": 0.7195741071557684,
          "optimized_objective": 0.7195741071557684,
          "initial_actions_good_bad": [
            0.05972556044346787,
            0.9262680534398613
          ],
          "linear_evaluation_residual": 8.570921750106208e-14,
          "optimal_value_vs_policy_evaluation": 3.6811016457249934e-09,
          "forward_probability_evaluation_difference": 9.992007221626409e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        },
        "2.5": {
          "maintenance": 0.17907238096298314,
          "full_harm": 0.5224076413459351,
          "private_cost_chi_point3": 0.33579467336676366,
          "social_cost": 0.7014800223089183,
          "optimized_objective": 0.7014800223089183,
          "initial_actions_good_bad": [
            0.05596491069933762,
            0.9012499999999548
          ],
          "linear_evaluation_residual": 8.570921750106208e-14,
          "optimal_value_vs_policy_evaluation": 3.6811016457249934e-09,
          "forward_probability_evaluation_difference": 4.440892098500626e-16,
          "forward_normalized_tail_bound": 1.3369628770195088e-15
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 0.4833524865031684,
        "disruption_onset_detection": 0.21520401875196438
      },
      "validation": {
        "bellman_residual": 1.8407320112601155e-10,
        "midpoint_bellman_residual": 2.835424304237222e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.0025,
        "fine_grid_step": 0.00125,
        "largest_value_grid_change": 1.1521511495971026e-06,
        "largest_action_grid_change": 5.70926709166919e-05,
        "common_initial_cost_grid_changes": {
          "maintenance": 7.91491030771585e-08,
          "full_harm": 1.1086954421202222e-07,
          "private_cost_chi_point3": 4.588823981910295e-08,
          "social_cost": 3.172044105159699e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.17907230181388006,
          "full_harm": 0.5224077522154793,
          "private_cost_chi_point3": 0.33579462747852384,
          "social_cost": 0.7014800540293593,
          "optimized_objective": 0.7014800540293593,
          "initial_actions_good_bad": [
            0.05595839874121822,
            0.9012254614907036
          ],
          "linear_evaluation_residual": 6.394884621840902e-14,
          "optimal_value_vs_policy_evaluation": 3.633687128967722e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 5.329070518200751e-13
        }
      }
    },
    "eta0.85_G64_planner_floor": {
      "eta": 0.85,
      "G_good": 64.0,
      "decision": "planner",
      "chi": 1.0,
      "constrained": true,
      "capital_floor": 2.455543454095413,
      "initial_costs": {
        "2.5": {
          "maintenance": 0.3622013725687515,
          "full_harm": 0.44510348318598825,
          "private_cost_chi_point3": 0.495732417524548,
          "social_cost": 0.8073048557547398,
          "optimized_objective": 0.8073048557547398,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.9211176738966838
          ],
          "linear_evaluation_residual": 4.4853010194856324e-14,
          "optimal_value_vs_policy_evaluation": 3.6130209934981394e-09,
          "forward_probability_evaluation_difference": 3.885780586188048e-16,
          "forward_normalized_tail_bound": 7.649709744991316e-16
        }
      },
      "long_working_spell": {
        "long_working_spell_capital": 2.455543454095413,
        "disruption_onset_detection": 0.5
      },
      "validation": {
        "bellman_residual": 1.8065904328068427e-10,
        "midpoint_bellman_residual": 3.5756110605689173e-07,
        "convexity_error": 0.0,
        "coarse_grid_step": 0.001988428447063484,
        "fine_grid_step": 0.000994214223531742,
        "largest_value_grid_change": 1.4614074324015291e-06,
        "largest_action_grid_change": 0.0003325918799476635,
        "common_initial_cost_grid_changes": {
          "maintenance": 1.2864252376121321e-06,
          "full_harm": 1.3037035556107135e-06,
          "private_cost_chi_point3": 8.953141709122647e-07,
          "social_cost": 1.7278317998581372e-08
        },
        "coarse_common_initial_costs": {
          "maintenance": 0.3622000861435139,
          "full_harm": 0.44510478688954386,
          "private_cost_chi_point3": 0.4957315222103771,
          "social_cost": 0.8073048730330578,
          "optimized_objective": 0.8073048730330578,
          "initial_actions_good_bad": [
            0.33054345409541286,
            0.9211067028736715
          ],
          "linear_evaluation_residual": 4.75175454539567e-14,
          "optimal_value_vs_policy_evaluation": 3.7515306416935346e-09,
          "forward_probability_evaluation_difference": null,
          "forward_normalized_tail_bound": null
        },
        "independent_action_minimization": {
          "number": 38,
          "largest_objective_difference": 6.608047442568932e-13
        }
      }
    }
  },
  "reservation_fee_differences": {
    "eta0_to_eta085_G9": {
      "K0": {
        "buyer_reservation_fee_difference": 0.004399142470066453,
        "social_savings_under_private_policies": 0.06319690367833442,
        "planner_reservation_fee_difference": 0.00398691041526078
      },
      "K2": {
        "buyer_reservation_fee_difference": 0.002746900992665835,
        "social_savings_under_private_policies": 0.07590566726055092,
        "planner_reservation_fee_difference": 0.003653905211320696
      },
      "K2.5": {
        "buyer_reservation_fee_difference": 0.0024601783120870024,
        "social_savings_under_private_policies": 0.06468048812684746,
        "planner_reservation_fee_difference": 0.0035668758985996085
      }
    },
    "eta0_to_eta085_G25": {
      "K0": {
        "buyer_reservation_fee_difference": 0.0058322964288815005,
        "social_savings_under_private_policies": 0.0468223159991088,
        "planner_reservation_fee_difference": 0.05330347680796588
      },
      "K2": {
        "buyer_reservation_fee_difference": 0.0051228213138369005,
        "social_savings_under_private_policies": 0.027093073801917278,
        "planner_reservation_fee_difference": 0.056637809804781725
      },
      "K2.5": {
        "buyer_reservation_fee_difference": 0.005035110795173714,
        "social_savings_under_private_policies": 0.02653704683102065,
        "planner_reservation_fee_difference": 0.058572228110855606
      }
    },
    "eta0_to_eta085_G64": {
      "K0": {
        "buyer_reservation_fee_difference": 0.011741463162942112,
        "social_savings_under_private_policies": 0.05898455112376,
        "planner_reservation_fee_difference": 0.18208206065049937
      },
      "K2": {
        "buyer_reservation_fee_difference": 0.01054150768046952,
        "social_savings_under_private_policies": 0.05374198933032148,
        "planner_reservation_fee_difference": 0.1656577468607281
      },
      "K2.5": {
        "buyer_reservation_fee_difference": 0.010312260915379234,
        "social_savings_under_private_policies": 0.05264341879087542,
        "planner_reservation_fee_difference": 0.16172761436394556
      }
    }
  },
  "assurance_increments": {
    "eta0_G9": {
      "private": {
        "maintenance": 0.17151468997493008,
        "full_harm": -0.4812615956607327,
        "private_cost_chi_point3": 0.027136211276710176,
        "social_cost": -0.3097469056858029,
        "optimized_objective": 0.027136211276710176
      },
      "planner": {
        "maintenance": 5.688206806797602e-06,
        "full_harm": -5.700307269762561e-06,
        "private_cost_chi_point3": 3.978114625935447e-06,
        "social_cost": -1.2100462853936733e-08,
        "optimized_objective": -1.2100462853936733e-08
      }
    },
    "eta0_G25": {
      "private": {
        "maintenance": 0.23848856783935757,
        "full_harm": -0.4219300810066562,
        "private_cost_chi_point3": 0.11190954353736071,
        "social_cost": -0.18344151316729862,
        "optimized_objective": 0.11190954353736071
      },
      "planner": {
        "maintenance": 2.49665200295901e-05,
        "full_harm": -2.496984794309043e-05,
        "private_cost_chi_point3": 1.7475565646685176e-05,
        "social_cost": -3.32791350032835e-09,
        "optimized_objective": -3.32791350032835e-09
      }
    },
    "eta0_G64": {
      "private": {
        "maintenance": 0.26631511781558,
        "full_harm": -0.2890963193113233,
        "private_cost_chi_point3": 0.179586222022183,
        "social_cost": -0.022781201495743364,
        "optimized_objective": 0.179586222022183
      },
      "planner": {
        "maintenance": 0.1774309788721983,
        "full_harm": -0.14718251471700683,
        "private_cost_chi_point3": 0.1332762244570963,
        "social_cost": 0.030248464155191446,
        "optimized_objective": 0.030248464155191446
      }
    },
    "eta0.85_G9": {
      "private": {
        "maintenance": 0.15301233111685117,
        "full_harm": -0.411659128799138,
        "private_cost_chi_point3": 0.029514592477109747,
        "social_cost": -0.25864679768228704,
        "optimized_objective": 0.029514592477109747
      },
      "planner": {
        "maintenance": -9.709881357844452e-07,
        "full_harm": 9.617443612608412e-07,
        "private_cost_chi_point3": -6.82464827317375e-07,
        "social_cost": -9.243774634626334e-09,
        "optimized_objective": -9.243774634626334e-09
      }
    },
    "eta0.85_G25": {
      "private": {
        "maintenance": 0.23430856319059687,
        "full_harm": -0.3912130295268774,
        "private_cost_chi_point3": 0.11694465433253365,
        "social_cost": -0.15690446633628063,
        "optimized_objective": 0.11694465433253365
      },
      "planner": {
        "maintenance": -3.1821216641469974e-05,
        "full_harm": 3.1817497449515564e-05,
        "private_cost_chi_point3": -2.2275967406559793e-05,
        "social_cost": -3.719191843387648e-09,
        "optimized_objective": -3.719191843387648e-09
      }
    },
    "eta0.85_G64": {
      "private": {
        "maintenance": 0.2584854539271756,
        "full_harm": -0.22862323663204331,
        "private_cost_chi_point3": 0.18989848293756262,
        "social_cost": 0.029862217295132387,
        "optimized_objective": 0.18989848293756262
      },
      "planner": {
        "maintenance": 0.18312899160576837,
        "full_harm": -0.07730415815994685,
        "private_cost_chi_point3": 0.15993774415778433,
        "social_cost": 0.1058248334458215,
        "optimized_objective": 0.1058248334458215
      }
    }
  },
  "capacity_subsidy_quality_comparison": {
    "G9_to_G25": {
      "eta": 0.85,
      "initial_capital": 2.5,
      "normalized_zero_capital_harm_lower_checker": 3.5705645481897483,
      "normalized_zero_capital_harm_higher_checker": 1.926192336185139,
      "planner_incremental_resource_cost_threshold": 0.6313368211817707,
      "checker_specific_reference_subsidy_reservation_fee": -0.5197237272214559,
      "checker_specific_reference_subsidy_procurement_wedge": 1.1510605484032266,
      "common_reference_subsidy_reservation_fee": 0.6313368211817707
    },
    "G25_to_G64": {
      "eta": 0.85,
      "initial_capital": 2.5,
      "normalized_zero_capital_harm_lower_checker": 1.926192336185139,
      "normalized_zero_capital_harm_higher_checker": 1.0894861393809563,
      "planner_incremental_resource_cost_threshold": 0.5018573140137291,
      "checker_specific_reference_subsidy_reservation_fee": -0.08383702374919866,
      "checker_specific_reference_subsidy_procurement_wedge": 0.5856943377629278,
      "common_reference_subsidy_reservation_fee": 0.5018573140137291
    },
    "G9_to_G64": {
      "eta": 0.85,
      "initial_capital": 2.5,
      "normalized_zero_capital_harm_lower_checker": 3.5705645481897483,
      "normalized_zero_capital_harm_higher_checker": 1.0894861393809563,
      "planner_incremental_resource_cost_threshold": 1.1331941351954997,
      "checker_specific_reference_subsidy_reservation_fee": -0.6035607509706549,
      "checker_specific_reference_subsidy_procurement_wedge": 1.7367548861661546,
      "common_reference_subsidy_reservation_fee": 1.1331941351954997
    }
  },
  "validation": {
    "complete": true,
    "constrained_domain_expansion": {
      "case": "eta=.85,G=9,planner,floor",
      "original_Kmax": 12.0,
      "expanded_Kmax": 21.544456545904588,
      "max_value_difference": 8.449632105111959e-10,
      "max_action_difference": 9.526712752006006e-12
    },
    "source_sha256": "e2fe45576f21e4bc8228c125fc048e2626a70a64bd9eb189f804cafe7232e1d4",
    "core_source_sha256": "b00baed757535386a0a3b01a8ee5ae588ec3af21098f955b05c13cf0a723a4f9"
  },
  "interpretation": [
    "A positive buyer reservation fee difference is the most the buyer would pay per period for eta=.85 rather than eta=0; the planner counterpart is the maximum justified incremental checker resource cost, not a valuation of transfer payments.",
    "Social cost under a private policy is not a planner optimum. Checker fees are transfers in total welfare unless identified with service resource costs.",
    "The floor is imposed on every possible continuing path, not only in expectation. Its stringency is selected for illustration, not optimized.",
    "Initial checker probabilities are stationary, but the common initial capital is not a stationary joint stock/state distribution.",
    "Long-working-spell detection uses each policy own repeated-good-state fixed point and is separate from common-initial-condition cost comparisons.",
    "No universal sign for persistence or private-policy welfare responses is inferred from these examples."
  ]
}

